SWITSS: Computing Small Witnessing Subsystems

Witnessing subsystems for probabilistic reachability thresholds in discrete Markovian models are an important concept both as diagnostic information on why a property holds, and as input to refinement algorithms. We present SWITSS, a tool for the computation of Small WITnessing SubSystems. SWITSS implements exact and heuristic approaches based on reducing the problem to (mixed integer) linear programming. Returned subsystems can automatically be rendered graphically and are accompanied with a certificate which proves that the subsystem is indeed a witness.

==> experiments/benchmarks_eval.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import sys\n",
    "sys.path.insert(0, \"/Users/simon/software/devel/farkas-tool\")\n",
    "from pathlib import Path,PurePath\n",
    "\n",
    "import json as json\n",
    "import matplotlib.pyplot as plt\n",
    "import itertools\n",
    "import numpy as np\n",
    "\n",
    "import switss.benchmarks as bm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "data_folder = Path(\"./data\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def standard_plots(data_link,normalize=False,e_mode=False,ao_max_range=range(3),ao_min_range=range(3),invp_min_range=range(3),invf_max_range=range(3)):\n",
    "    with open(data_link / \"QSHeur(mode=max,solver=gurobi,iterations=5,initializertype=AllOnesInitializer,updatertype=InverseResultUpdater).json\",\"r\") as fp:\n",
    "        data1 = json.load(fp)\n",
    "    \n",
    "    with open(data_link / \"QSHeur(mode=max,solver=gurobi,iterations=5,initializertype=InverseFrequencyInitializer,updatertype=InverseResultUpdater).json\",\"r\") as fp:\n",
    "        data2 = json.load(fp)\n",
    "    \n",
    "    with open(data_link / \"QSHeur(mode=max,solver=gurobi,iterations=5,initializertype=InverseReachabilityInitializer,updatertype=InverseResultUpdater).json\",\"r\") as fp:\n",
    "        data3 = json.load(fp)\n",
    "    \n",
    "    with open(data_link / \"QSHeur(mode=min,solver=gurobi,iterations=5,initializertype=AllOnesInitializer,updatertype=InverseResultUpdater).json\",\"r\") as fp:\n",
    "        data4 = json.load(fp)\n",
    "    \n",
    "    with open(data_link / \"QSHeur(mode=min,solver=gurobi,iterations=5,initializertype=InverseReachabilityInitializer,updatertype=InverseResultUpdater).json\",\"r\") as fp:\n",
    "        data5 = json.load(fp)\n",
    "        \n",
    "    with open(data_link / \"QSHeur(mode=min,solver=gurobi,iterations=5,initializertype=InverseFrequencyInitializer,updatertype=InverseResultUpdater).json\",\"r\") as fp:\n",
    "        data6 = json.load(fp)\n",
    "    \n",
    "    fig1, ax1 = plt.subplots()   \n",
    "    fig2, ax2 = plt.subplots()\n",
    "    fig3, ax3 = plt.subplots()\n",
    "    fig4, ax4 = plt.subplots()\n",
    "\n",
    "    title_max_states = data_link.stem.replace(\"_\",\"-\") + \" max\"\n",
    "    title_min_states = data_link.stem.replace(\"_\",\"-\") + \" min\"\n",
    "    bm.render(data1, mode=\"states-thr\",title=title_max_states, ax=ax1,normalize=normalize,sol_range=ao_max_range,custom_label=\"AO\",e_mode=e_mode,plot_no=1)\n",
    "    bm.render(data2, mode=\"states-thr\",title=title_max_states, ax=ax1,normalize=normalize,sol_range=invf_max_range,custom_label=\"InvF\",e_mode=e_mode,plot_no=2)\n",
    "    bm.render(data1, mode=\"wall_time-thr\", ax=ax2, normalize=normalize,sol_range=ao_max_range,custom_label=\"AO\",e_mode=e_mode,plot_no=1)\n",
    "    bm.render(data2, mode=\"wall_time-thr\", ax=ax2, normalize=normalize,sol_range=invf_max_range,custom_label=\"InvF\",e_mode=e_mode,plot_no=2)\n",
    "    bm.render(data4, mode=\"states-thr\",title=title_min_states, ax=ax3, normalize=normalize,sol_range=ao_min_range,custom_label=\"AO\",e_mode=e_mode,plot_no=1)\n",
    "    bm.render(data5, mode=\"states-thr\",title=title_min_states, ax=ax3, normalize=normalize,sol_range=invp_min_range,custom_label=\"InvP\",e_mode=e_mode,plot_no=2)\n",
    "    bm.render(data4, mode=\"wall_time-thr\", ax=ax4, normalize=normalize,sol_range=ao_min_range,custom_label=\"AO\",e_mode=e_mode,plot_no=1)\n",
    "    bm.render(data5, mode=\"wall_time-thr\", ax=ax4, normalize=normalize,sol_range=invp_min_range,custom_label=\"InvP\",e_mode=e_mode,plot_no=2)\n",
    "    \n",
    "    fig1.savefig(\"plots/\" + data_link.stem + \"_max_states.pdf\")\n",
    "    fig2.savefig(\"plots/\" + data_link.stem + \"_max_times.pdf\")\n",
    "    fig3.savefig(\"plots/\" + data_link.stem + \"_min_states.pdf\")\n",
    "    fig4.savefig(\"plots/\" + data_link.stem + \"_min_time.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# crowds_2_8 with exact computations\n",
    "\n",
    "with open(data_folder / \"crowds/crowds_2_8/QSHeur(mode=max,solver=gurobi,iterations=5,initializertype=InverseFrequencyInitializer,updatertype=InverseResultUpdater).json\",\"r\") as fp:\n",
    "    data1 = json.load(fp)\n",
    "    \n",
    "with open(data_folder / \"crowds/crowds_2_8/QSHeur(mode=min,solver=gurobi,iterations=5,initializertype=InverseReachabilityInitializer,updatertype=InverseResultUpdater).json\",\"r\") as fp:\n",
    "    data2 = json.load(fp)\n",
    "    \n",
    "with open(data_folder / \"crowds/crowds_2_8/MILPExact(mode=min,solver=gurobi).json\",\"r\") as fp:\n",
    "    data3 = json.load(fp)\n",
    "\n",
    "fig, ax = plt.subplots()\n",
    "title=\"crowds-2-8\"\n",
    "\n",
    "bm.render(data3, mode=\"states-thr\",title=title, ax=ax,normalize=False,custom_label=\"MILP\")\n",
    "bm.render(data1, mode=\"states-thr\",title=title, ax=ax,normalize=False,sol_range=[4],custom_label=\"max-InvF\")\n",
    "bm.render(data2, mode=\"states-thr\",title=title, ax=ax,normalize=False,sol_range=[4],custom_label=\"min-InvP\")\n",
    "\n",
    "fig.savefig(\"plots/crowds_2_8_qs_vs_milp.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "standard_plots(data_folder / Path(\"crowds/crowds_5_8/\"),normalize=True,\n",
    "               ao_max_range=[0,1],invf_max_range=[0],\n",
    "               ao_min_range=[0],invp_min_range=[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "standard_plots(data_folder / Path(\"brp/brp_1024_2/\"),normalize=True,e_mode=True,invp_min_range=[0,1])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "standard_plots(data_folder / Path(\"csma/csma_2_6/\"),normalize=True,invf_max_range=[0],ao_min_range=[0],invp_min_range=[0])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "standard_plots(data_folder / Path(\"consensus/consensus_2_6/\"),normalize=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# timings table\n",
    "models = [\"crowds/crowds_5_8\",\n",
    "          \"brp/brp_1024_2\",\n",
    "          \"consensus/consensus_2_6\",\n",
    "          \"csma/csma_2_6\"]\n",
    "\n",
    "configs = list(itertools.product(\n",
    "    [\"min\",\"max\"],\n",
    "    [\"AllOnesInitializer\",\"InverseFrequencyInitializer\",\"InverseReachabilityInitializer\"]))\n",
    "\n",
    "iteration = 5\n",
    "\n",
    "for m in models:\n",
    "    maxcbc = 0\n",
    "    maxgurobi = 0\n",
    "    for (mode,init) in configs:\n",
    "        file_gurobi = data_folder / m / (\"QSHeur(mode=%s,solver=gurobi,iterations=5,initializertype=%s,updatertype=InverseResultUpdater).json\" % (mode,init))\n",
    "        with open(file_gurobi,\"r\") as fp:\n",
    "            data_gurobi = json.load(fp)\n",
    "        data_num_gurobi = len(data_gurobi[\"run\"])\n",
    "        for idx in range(data_num_gurobi):\n",
    "            res_gurobi = data_gurobi[\"run\"][idx]\n",
    "            maxgurobi = np.max([maxgurobi,res_gurobi[\"wall_times\"][iteration-1]])\n",
    "    print(m + \", max_gurobi: \" + str(maxgurobi))\n",
    "    "
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> running_example/.ipynb_checkpoints/running_example-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "ename": "ModuleNotFoundError",
     "evalue": "No module named 'graphviz'",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mModuleNotFoundError\u001b[0m                       Traceback (most recent call last)",
      "\u001b[0;32m<ipython-input-2-f523f92c13b4>\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0msys\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpath\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0minsert\u001b[0m\u001b[0;34m(\u001b[0m\u001b[0;36m0\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0;34m\"/Users/florian/git/switss\"\u001b[0m\u001b[0;34m)\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mswitss\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 5\u001b[0;31m \u001b[0;32mfrom\u001b[0m \u001b[0mswitss\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mmodel\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mMDP\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mReachabilityForm\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      6\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0mswitss\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msolver\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mMILP\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mLP\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      7\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0mswitss\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mproblem\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mMILPExact\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mSubsystem\u001b[0m\u001b[0;34m,\u001b[0m \u001b[0mQSHeur\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/git/farkas-tool/switss/model/__init__.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[0;32m----> 1\u001b[0;31m \u001b[0;32mfrom\u001b[0m \u001b[0;34m.\u001b[0m\u001b[0mamdp\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mAbstractMDP\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      2\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0;34m.\u001b[0m\u001b[0mdtmc\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mDTMC\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0;34m.\u001b[0m\u001b[0mmdp\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mMDP\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0;34m.\u001b[0m\u001b[0mreachability_form\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mReachabilityForm\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;32m~/git/farkas-tool/switss/model/amdp.py\u001b[0m in \u001b[0;36m<module>\u001b[0;34m\u001b[0m\n\u001b[1;32m      3\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0mscipy\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0msparse\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mdok_matrix\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      4\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0mcollections\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mdefaultdict\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0;32m----> 5\u001b[0;31m \u001b[0;32mfrom\u001b[0m \u001b[0mgraphviz\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mDigraph\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[0m\u001b[1;32m      6\u001b[0m \u001b[0;32mfrom\u001b[0m \u001b[0mbidict\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mbidict\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n\u001b[1;32m      7\u001b[0m \u001b[0;32mimport\u001b[0m \u001b[0mos\u001b[0m\u001b[0;34m.\u001b[0m\u001b[0mpath\u001b[0m\u001b[0;34m\u001b[0m\u001b[0;34m\u001b[0m\u001b[0m\n",
      "\u001b[0;31mModuleNotFoundError\u001b[0m: No module named 'graphviz'"
     ]
    }
   ],
   "source": [
    "from scipy.sparse import dok_matrix\n",
    "import sys\n",
    "sys.path.insert(0, \"/Users/florian/git/switss\")\n",
    "import switss\n",
    "from switss.model import MDP, ReachabilityForm\n",
    "from switss.solver import MILP, LP\n",
    "from switss.problem import MILPExact, Subsystem, QSHeur\n",
    "from switss.utils import InvertibleDict\n",
    "from switss.certification import generate_farkas_certificate, check_farkas_certificate"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "('ex_mdp.tra', 'ex_mdp.lab')"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "index_by_state_action = {(0,0) : 0, (0,1) : 1, (1,0) : 2, (2,0) : 3, (3,0) : 4, (4,0) : 5, (5,0) : 6, (6,0) : 7, (7,0) : 8}\n",
    "\n",
    "\n",
    "P = [[0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],\n",
    "     [0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0],\n",
    "     [0.0, 0.0, 0.6, 0.0, 0.0, 0.0, 0.2, 0.2],\n",
    "     [0.0, 0.0, 0.0, 0.7, 0.0, 0.0, 0.0, 0.3],\n",
    "     [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0],\n",
    "     [0.0, 0.0, 0.0, 0.0, 0.0, 0.5, 0.0, 0.5],\n",
    "     [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0],\n",
    "     [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0],\n",
    "     [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0]]\n",
    "\n",
    "\n",
    "label_to_states = {    \"target\" : {6},\n",
    "                       \"fail\" : {7},\n",
    "                       \"init\" : {0},\n",
    "                       \"blue\" : {1,2,3},\n",
    "                       \"lightblue\"  : {4},\n",
    "                       \"brown\" : {5}\n",
    "                  }\n",
    "\n",
    "mc = MDP(P,index_by_state_action,dict([]),label_to_states)\n",
    "mc.save(\"ex_mdp\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The model can be loaded from a file containing its transition matrix or loaded from a prism model."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "mc = MDP.from_file(\n",
    "    \"ex_mdp.lab\", \"ex_mdp.tra\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"304pt\" height=\"902pt\"\n",
       " viewBox=\"0.00 0.00 303.53 901.56\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 897.5584)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-897.5584 299.5325,-897.5584 299.5325,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#ee2c2c\" stroke=\"#ee2c2c\" cx=\"173\" cy=\"-868.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"173\" y=\"-870.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"173\" y=\"-856.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"172,-805.6468 118,-805.6468 118,-769.6468 172,-769.6468 172,-805.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"145\" y=\"-783.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M164.2941,-843.0869C160.0881,-831.0011 155.1344,-816.767 151.2996,-805.748\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"232,-751.6468 178,-751.6468 178,-715.6468 232,-715.6468 232,-751.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"205\" y=\"-729.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M179.019,-842.8125C185.3194,-816.3396 195.0578,-775.4215 200.65,-751.9244\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#1c86ee\" stroke=\"#1c86ee\" cx=\"136\" cy=\"-672.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"136\" y=\"-674.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"136\" y=\"-660.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"136,-596.7351 82,-596.7351 82,-560.7351 136,-560.7351 136,-596.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"109\" y=\"-574.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M128.7645,-647.1465C124.1721,-631.2505 118.3369,-611.053 114.2004,-596.7353\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M143.5938,-769.6068C142.3139,-753.1885 140.387,-728.4688 138.7945,-708.0396\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"142.2641,-707.512 137.9974,-697.8143 135.2852,-708.0561 142.2641,-707.512\"/>\n",
       "<text text-anchor=\"middle\" x=\"151.75\" y=\"-729.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#00ced1\" stroke=\"#00ced1\" cx=\"234\" cy=\"-485.2792\" rx=\"46.5163\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"234\" y=\"-488.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"234\" y=\"-474.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">lightblue</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"261,-409.8234 207,-409.8234 207,-373.8234 261,-373.8234 261,-409.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"234\" y=\"-387.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M234,-459.742C234,-443.9611 234,-424.0894 234,-409.9257\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M207.1324,-715.3837C211.915,-674.4241 223.5682,-574.621 229.8404,-520.9036\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"233.336,-521.1441 231.0195,-510.8057 226.3833,-520.3322 233.336,-521.1441\"/>\n",
       "<text text-anchor=\"middle\" x=\"227.75\" y=\"-617.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#1c86ee\" stroke=\"#1c86ee\" cx=\"92\" cy=\"-485.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"92\" y=\"-488.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"92\" y=\"-474.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"119,-409.8234 65,-409.8234 65,-373.8234 119,-373.8234 119,-409.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"92\" y=\"-387.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M92,-459.742C92,-443.9611 92,-424.0894 92,-409.9257\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M105.7222,-560.7158C103.6617,-549.3882 100.9327,-534.3856 98.4513,-520.7446\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"101.8505,-519.8743 96.6173,-510.6622 94.9635,-521.1271 101.8505,-519.8743\"/>\n",
       "<text text-anchor=\"middle\" x=\"111.75\" y=\"-531.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#53868b\" stroke=\"#53868b\" cx=\"67\" cy=\"-111.4558\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"67\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"67\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M81.7759,-569.117C49.4908,-555.7624 0,-528.2782 0,-485.2792 0,-485.2792 0,-485.2792 0,-204.9117 0,-179.1163 17.0684,-155.5522 33.9754,-138.5385\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"36.8505,-140.6329 41.6702,-131.1978 32.0186,-135.568 36.8505,-140.6329\"/>\n",
       "<text text-anchor=\"middle\" x=\"8.75\" y=\"-344.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#dcdcdc\" stroke=\"#dcdcdc\" cx=\"162\" cy=\"-298.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"162\" y=\"-301.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"162\" y=\"-287.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M119.241,-560.584C126.2835,-547.2237 135.2002,-528.3881 140,-510.7351 156.4517,-450.2283 160.7673,-376.956 161.8021,-334.2095\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"165.3049,-334.0919 161.9999,-324.0258 158.3063,-333.9559 165.3049,-334.0919\"/>\n",
       "<text text-anchor=\"middle\" x=\"164.75\" y=\"-430.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"94,-36 40,-36 40,0 94,0 94,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"67\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M65.4299,-86.0025C64.9934,-76.0241 64.7092,-64.476 65,-54 65.1598,-48.2434 65.463,-41.9749 65.786,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"177,-222.9117 123,-222.9117 123,-186.9117 177,-186.9117 177,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"150\" y=\"-200.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M156.8256,-272.7005C155.7756,-266.8701 154.7612,-260.6919 154,-254.9117 152.6128,-244.3785 151.6393,-232.5292 151.0003,-223.0104\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#1c86ee\" stroke=\"#1c86ee\" cx=\"67\" cy=\"-298.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"67\" y=\"-301.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"67\" y=\"-287.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"94,-222.9117 40,-222.9117 40,-186.9117 94,-186.9117 94,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"67\" y=\"-200.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M67,-272.8303C67,-257.0495 67,-237.1777 67,-223.014\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M104.5856,-373.6029C111.2717,-364.0507 119.6998,-352.2083 127.5,-341.8234 130.6023,-337.6931 133.9188,-333.3863 137.2235,-329.1583\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"140.0617,-331.2116 143.5048,-321.1918 134.5648,-326.8774 140.0617,-331.2116\"/>\n",
       "<text text-anchor=\"middle\" x=\"136.75\" y=\"-344.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M86.5285,-373.5458C84.8697,-367.8781 83.0716,-361.6031 81.5,-355.8234 79.5328,-348.5889 77.5106,-340.8173 75.6241,-333.4006\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"78.9898,-332.4332 73.1536,-323.5907 72.2017,-334.1427 78.9898,-332.4332\"/>\n",
       "<text text-anchor=\"middle\" x=\"90.75\" y=\"-344.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M67,-186.8925C67,-175.6493 67,-160.7859 67,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"70.5001,-147.194 67,-137.194 63.5001,-147.1941 70.5001,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"75.75\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#cdc0b0\" stroke=\"#cdc0b0\" cx=\"257\" cy=\"-298.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"257\" y=\"-301.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"257\" y=\"-287.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"266,-222.9117 212,-222.9117 212,-186.9117 266,-186.9117 266,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"239\" y=\"-200.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M252.0814,-272.8303C249.042,-257.0495 245.2146,-237.1777 242.4866,-223.014\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M220.1177,-373.8041C210.4846,-361.3005 197.402,-344.3192 186.0883,-329.634\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"188.5464,-327.0898 179.6708,-321.3042 183.0012,-331.362 188.5464,-327.0898\"/>\n",
       "<text text-anchor=\"middle\" x=\"213.75\" y=\"-344.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M238.4346,-373.8041C241.2224,-362.4765 244.9146,-347.4739 248.2718,-333.833\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"251.7619,-334.2972 250.7531,-323.7505 244.9647,-332.6243 251.7619,-334.2972\"/>\n",
       "<text text-anchor=\"middle\" x=\"254.75\" y=\"-344.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M211.7461,-190.1033C183.2952,-174.6446 138.4131,-150.258 106.1684,-132.7379\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"107.4747,-129.4644 97.017,-127.7655 104.1327,-135.6152 107.4747,-129.4644\"/>\n",
       "<text text-anchor=\"middle\" x=\"177.75\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M67,-36.1023C67,-47.389 67,-62.3004 67,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"63.5001,-75.9186 67,-85.9186 70.5001,-75.9187 63.5001,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"75.75\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M152.3244,-223.014C153.7736,-234.3007 155.6883,-249.2121 157.4317,-262.7896\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"153.9758,-263.3575 158.7209,-272.8303 160.9188,-262.466 153.9758,-263.3575\"/>\n",
       "<text text-anchor=\"middle\" x=\"165.75\" y=\"-243.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x11573cf50>"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mc.digraph()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "From a MDP, a reachability form can be created."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "ReachabilityForm(C=8, N=7, initial=0, system=MDP(C=10, N=9, labels={init (1), blue (3), lightblue (1), brown (1), target (1), rf_fail (1), rf_target (1)}))\n"
     ]
    },
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"330pt\" height=\"1075pt\"\n",
       " viewBox=\"0.00 0.00 330.04 1075.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1071.4701)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1071.4701 326.0406,-1071.4701 326.0406,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#ee2c2c\" stroke=\"#ee2c2c\" cx=\"236.5325\" cy=\"-1042.0143\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"236.5325\" y=\"-1044.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"236.5325\" y=\"-1030.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"235.5325,-979.5584 181.5325,-979.5584 181.5325,-943.5584 235.5325,-943.5584 235.5325,-979.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"208.5325\" y=\"-957.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M227.8266,-1016.9986C223.6205,-1004.9128 218.6668,-990.6787 214.832,-979.6597\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"295.5325,-925.5584 241.5325,-925.5584 241.5325,-889.5584 295.5325,-889.5584 295.5325,-925.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"268.5325\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M242.5514,-1016.7242C248.8519,-990.2513 258.5903,-949.3331 264.1825,-925.8361\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#1c86ee\" stroke=\"#1c86ee\" cx=\"199.5325\" cy=\"-846.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"199.5325\" y=\"-848.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"199.5325\" y=\"-834.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"192.5325,-770.6468 138.5325,-770.6468 138.5325,-734.6468 192.5325,-734.6468 192.5325,-770.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"165.5325\" y=\"-748.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M190.4211,-821.0581C184.638,-805.1622 177.29,-784.9647 172.0811,-770.647\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M207.1262,-943.5185C205.8464,-927.1001 203.9195,-902.3805 202.327,-881.9513\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"205.7965,-881.4237 201.5299,-871.726 198.8177,-881.9678 205.7965,-881.4237\"/>\n",
       "<text text-anchor=\"middle\" x=\"215.2825\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#00ced1\" stroke=\"#00ced1\" cx=\"275.5325\" cy=\"-659.1909\" rx=\"46.5163\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"275.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"275.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">lightblue</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"302.5325,-583.7351 248.5325,-583.7351 248.5325,-547.7351 302.5325,-547.7351 302.5325,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"275.5325\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M275.5325,-633.6537C275.5325,-617.8728 275.5325,-598.001 275.5325,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M269.0472,-889.2954C270.2016,-848.3358 273.0145,-748.5327 274.5284,-694.8153\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"278.0298,-694.812 274.813,-684.7173 271.0326,-694.6147 278.0298,-694.812\"/>\n",
       "<text text-anchor=\"middle\" x=\"281.2825\" y=\"-791.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#1c86ee\" stroke=\"#1c86ee\" cx=\"95.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"122.5325,-583.7351 68.5325,-583.7351 68.5325,-547.7351 122.5325,-547.7351 122.5325,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M95.5325,-633.6537C95.5325,-617.8728 95.5325,-598.001 95.5325,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M146.8426,-734.6377C141.4818,-729.0857 135.8018,-722.8074 131.0325,-716.6468 125.076,-708.9527 119.2509,-700.2095 114.098,-691.9057\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"116.9656,-689.884 108.7958,-683.1382 110.9758,-693.5064 116.9656,-689.884\"/>\n",
       "<text text-anchor=\"middle\" x=\"140.2825\" y=\"-705.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#53868b\" stroke=\"#53868b\" cx=\"200.5325\" cy=\"-285.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-288.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-274.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M176.7994,-734.4273C187.031,-716.118 200.5325,-686.7384 200.5325,-659.1909 200.5325,-659.1909 200.5325,-659.1909 200.5325,-378.8234 200.5325,-359.8782 200.5325,-338.7727 200.5325,-321.419\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-321.1515 200.5325,-311.1515 197.0326,-321.1516 204.0326,-321.1515\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#8fbc8f\" stroke=\"#8fbc8f\" cx=\"133.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M163.4329,-734.2511C158.1992,-688.3962 144.5008,-568.3782 137.6121,-508.0227\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"141.0597,-507.3639 136.4482,-497.8254 134.1049,-508.1578 141.0597,-507.3639\"/>\n",
       "<text text-anchor=\"middle\" x=\"159.2825\" y=\"-604.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-222.9117 173.5325,-222.9117 173.5325,-186.9117 227.5325,-186.9117 227.5325,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-200.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-259.9108C200.5325,-247.9411 200.5325,-233.9453 200.5325,-223.0679\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#1c86ee\" stroke=\"#1c86ee\" cx=\"38.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"85.5325,-396.8234 31.5325,-396.8234 31.5325,-360.8234 85.5325,-360.8234 85.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"58.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M43.9976,-446.742C47.3748,-430.9611 51.6274,-411.0894 54.6585,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M84.5423,-547.7158C77.0946,-535.5047 67.0422,-519.0231 58.2333,-504.5802\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"61.1388,-502.6223 52.9436,-495.9074 55.1626,-506.2672 61.1388,-502.6223\"/>\n",
       "<text text-anchor=\"middle\" x=\"81.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M102.8593,-547.7158C107.6256,-535.9937 113.9921,-520.3362 119.6893,-506.3246\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"122.9743,-507.5377 123.4987,-496.9559 116.4898,-504.9011 122.9743,-507.5377\"/>\n",
       "<text text-anchor=\"middle\" x=\"125.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M85.5758,-361.0251C108.0342,-346.2444 140.1664,-325.0969 164.7526,-308.9157\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"166.6771,-311.8392 173.1061,-303.4179 162.8287,-305.9919 166.6771,-311.8392\"/>\n",
       "<text text-anchor=\"middle\" x=\"143.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#cdc0b0\" stroke=\"#cdc0b0\" cx=\"279.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"279.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"279.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"295.5325,-396.8234 241.5325,-396.8234 241.5325,-360.8234 295.5325,-360.8234 295.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"268.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M276.5267,-446.742C274.6692,-430.9611 272.3303,-411.0894 270.6632,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M276.3037,-547.7158C276.7849,-536.4727 277.4211,-521.6093 278.0015,-508.0503\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"281.5,-508.1579 278.4309,-498.0174 274.5064,-507.8585 281.5,-508.1579\"/>\n",
       "<text text-anchor=\"middle\" x=\"287.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M257.6228,-547.5448C247.0982,-537.4373 233.2092,-525.0591 219.5325,-515.7351 205.8131,-506.382 189.804,-497.749 175.3431,-490.6838\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"176.636,-487.4227 166.1034,-486.2755 173.6217,-493.7405 176.636,-487.4227\"/>\n",
       "<text text-anchor=\"middle\" x=\"247.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M255.4214,-360.8041C246.388,-348.3892 234.1428,-331.5598 223.5101,-316.9468\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"226.1863,-314.676 217.4726,-308.6492 220.526,-318.7945 226.1863,-314.676\"/>\n",
       "<text text-anchor=\"middle\" x=\"250.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"160.5325,-396.8234 106.5325,-396.8234 106.5325,-360.8234 160.5325,-360.8234 160.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M133.5325,-446.742C133.5325,-430.9611 133.5325,-411.0894 133.5325,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#9932cc\" stroke=\"#9932cc\" cx=\"200.5325\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-36 173.5325,-36 173.5325,0 227.5325,0 227.5325,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M198.9624,-86.0025C198.5259,-76.0241 198.2417,-64.476 198.5325,-54 198.6923,-48.2434 198.9955,-41.9749 199.3185,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-186.8925C200.5325,-175.6493 200.5325,-160.7859 200.5325,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-147.194 200.5325,-137.194 197.0326,-147.1941 204.0326,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-36.1023C200.5325,-47.389 200.5325,-62.3004 200.5325,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"197.0326,-75.9186 200.5325,-85.9186 204.0326,-75.9187 197.0326,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M120.1086,-397.0075C116.8091,-402.4641 113.7362,-408.6479 112.0325,-414.8234 109.7973,-422.9254 110.9831,-431.4921 113.6932,-439.467\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"110.5269,-440.9668 117.6275,-448.8301 116.9804,-438.2551 110.5269,-440.9668\"/>\n",
       "<text text-anchor=\"middle\" x=\"121.2825\" y=\"-417.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x11574bc10>"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rf,_,_ = ReachabilityForm.reduce(\n",
    "    mc,\"init\",\"target\")\n",
    "print(rf)\n",
    "rf.system.digraph()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Certification "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Create Farkas certificates using two different solvers, and check that they are valid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "cert1 = generate_farkas_certificate(\n",
    "    rf,\"max\",\">=\",0.55,solver=\"cbc\")\n",
    "cert2 = generate_farkas_certificate(\n",
    "    rf,\"max\",\">=\",0.55,solver=\"glpk\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "check_farkas_certificate(\n",
    "    rf,\"max\",\">=\",0.55,cert1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "check_farkas_certificate(\n",
    "    rf,\"max\",\">=\",0.55,cert2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "If the property that is asked for does not hold in the model, no Farkas certificate can be produced"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Property is not satisfied!\n"
     ]
    }
   ],
   "source": [
    "fark_cert = generate_farkas_certificate(\n",
    "    rf,\"min\",\">=\",0.55,solver=\"cbc\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "fark_cert = generate_farkas_certificate(\n",
    "    rf,\"min\",\"<\",0.55,solver=\"cbc\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "check_farkas_certificate(\n",
    "    rf,\"min\",\"<\",0.55,fark_cert,tol=0)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Witnessing subsystems"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## minimal WS"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "milp_exact_max = MILPExact(\"max\",solver=\"cbc\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# minimal witness for prmax and threshold 0.1\n",
    "res1 = milp_exact_max.solve(rf,0.1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"330pt\" height=\"1075pt\"\n",
       " viewBox=\"0.00 0.00 330.04 1075.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1071.4701)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1071.4701 326.0406,-1071.4701 326.0406,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"220.5325\" cy=\"-1042.0143\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"220.5325\" y=\"-1044.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"220.5325\" y=\"-1030.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"233.5327,-979.5584 125.5323,-979.5584 125.5323,-943.5584 233.5327,-943.5584 233.5327,-979.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-964.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-950.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.50000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M208.2311,-1017.8749C202.004,-1005.6552 194.5685,-991.0643 188.8264,-979.7963\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"317.5327,-925.5584 209.5323,-925.5584 209.5323,-889.5584 317.5327,-889.5584 317.5327,-925.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"263.5325\" y=\"-910.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "<text text-anchor=\"middle\" x=\"263.5325\" y=\"-896.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M229.6255,-1017.1991C233.7175,-1005.7841 238.5191,-992.0343 242.5325,-979.5584 248.394,-961.3374 254.4482,-940.3017 258.5411,-925.6918\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"179.5325\" cy=\"-846.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-848.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-834.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"231.5327,-770.6468 123.5323,-770.6468 123.5323,-734.6468 231.5327,-734.6468 231.5327,-770.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"177.5325\" y=\"-755.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"177.5325\" y=\"-741.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.50000</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M178.986,-820.5654C178.6483,-804.7845 178.223,-784.9127 177.9199,-770.7491\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M179.5325,-943.5185C179.5325,-927.1001 179.5325,-902.3805 179.5325,-881.9513\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"183.0326,-881.726 179.5325,-871.726 176.0326,-881.726 183.0326,-881.726\"/>\n",
       "<text text-anchor=\"middle\" x=\"188.2825\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"275.5325\" cy=\"-659.1909\" rx=\"46.5163\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"275.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"275.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">lightblue</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"302.5325,-583.7351 248.5325,-583.7351 248.5325,-547.7351 302.5325,-547.7351 302.5325,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"275.5325\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M275.5325,-633.6537C275.5325,-617.8728 275.5325,-598.001 275.5325,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M264.4149,-889.2954C266.3939,-848.3358 271.2159,-748.5327 273.8113,-694.8153\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"277.3124,-694.8746 274.2992,-684.7173 270.3206,-694.5368 277.3124,-694.8746\"/>\n",
       "<text text-anchor=\"middle\" x=\"278.2825\" y=\"-791.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"95.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"122.5325,-583.7351 68.5325,-583.7351 68.5325,-547.7351 122.5325,-547.7351 122.5325,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M95.5325,-633.6537C95.5325,-617.8728 95.5325,-598.001 95.5325,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M150.535,-734.3644C143.7473,-729.0892 136.7689,-723.0218 131.0325,-716.6468 124.3965,-709.2721 118.2692,-700.496 113.0392,-692.0505\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"116.0436,-690.2549 107.93,-683.4416 110.0238,-693.8275 116.0436,-690.2549\"/>\n",
       "<text text-anchor=\"middle\" x=\"140.2825\" y=\"-705.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"200.5325\" cy=\"-285.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-288.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-274.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M184.8098,-734.3554C191.5481,-715.748 200.5325,-685.9255 200.5325,-659.1909 200.5325,-659.1909 200.5325,-659.1909 200.5325,-378.8234 200.5325,-359.8782 200.5325,-338.7727 200.5325,-321.419\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-321.1515 200.5325,-311.1515 197.0326,-321.1516 204.0326,-321.1515\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#ff0000\" stroke=\"#ff0000\" cx=\"133.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M174.6455,-734.2511C167.4492,-688.3962 148.614,-568.3782 139.1419,-508.0227\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"142.5498,-507.1618 137.5416,-497.8254 135.6344,-508.2471 142.5498,-507.1618\"/>\n",
       "<text text-anchor=\"middle\" x=\"165.2825\" y=\"-604.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"254.5327,-222.9117 146.5323,-222.9117 146.5323,-186.9117 254.5327,-186.9117 254.5327,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-207.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-193.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.10000</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-259.9108C200.5325,-247.9411 200.5325,-233.9453 200.5325,-223.0679\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"38.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"85.5325,-396.8234 31.5325,-396.8234 31.5325,-360.8234 85.5325,-360.8234 85.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"58.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M43.9976,-446.742C47.3748,-430.9611 51.6274,-411.0894 54.6585,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M84.5423,-547.7158C77.0946,-535.5047 67.0422,-519.0231 58.2333,-504.5802\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"61.1388,-502.6223 52.9436,-495.9074 55.1626,-506.2672 61.1388,-502.6223\"/>\n",
       "<text text-anchor=\"middle\" x=\"81.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M102.8593,-547.7158C107.6256,-535.9937 113.9921,-520.3362 119.6893,-506.3246\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"122.9743,-507.5377 123.4987,-496.9559 116.4898,-504.9011 122.9743,-507.5377\"/>\n",
       "<text text-anchor=\"middle\" x=\"125.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M85.5758,-361.0251C108.0342,-346.2444 140.1664,-325.0969 164.7526,-308.9157\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"166.6771,-311.8392 173.1061,-303.4179 162.8287,-305.9919 166.6771,-311.8392\"/>\n",
       "<text text-anchor=\"middle\" x=\"143.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"279.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"279.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"279.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"295.5325,-396.8234 241.5325,-396.8234 241.5325,-360.8234 295.5325,-360.8234 295.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"268.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M276.5267,-446.742C274.6692,-430.9611 272.3303,-411.0894 270.6632,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M276.3037,-547.7158C276.7849,-536.4727 277.4211,-521.6093 278.0015,-508.0503\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"281.5,-508.1579 278.4309,-498.0174 274.5064,-507.8585 281.5,-508.1579\"/>\n",
       "<text text-anchor=\"middle\" x=\"287.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M257.6228,-547.5448C247.0982,-537.4373 233.2092,-525.0591 219.5325,-515.7351 205.8131,-506.382 189.804,-497.749 175.3431,-490.6838\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"176.636,-487.4227 166.1034,-486.2755 173.6217,-493.7405 176.636,-487.4227\"/>\n",
       "<text text-anchor=\"middle\" x=\"247.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M255.4214,-360.8041C246.388,-348.3892 234.1428,-331.5598 223.5101,-316.9468\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"226.1863,-314.676 217.4726,-308.6492 220.526,-318.7945 226.1863,-314.676\"/>\n",
       "<text text-anchor=\"middle\" x=\"250.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"160.5325,-396.8234 106.5325,-396.8234 106.5325,-360.8234 160.5325,-360.8234 160.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M133.5325,-446.742C133.5325,-430.9611 133.5325,-411.0894 133.5325,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#00ff00\" stroke=\"#00ff00\" cx=\"200.5325\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-36 173.5325,-36 173.5325,0 227.5325,0 227.5325,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M198.9624,-86.0025C198.5259,-76.0241 198.2417,-64.476 198.5325,-54 198.6923,-48.2434 198.9955,-41.9749 199.3185,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-186.8925C200.5325,-175.6493 200.5325,-160.7859 200.5325,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-147.194 200.5325,-137.194 197.0326,-147.1941 204.0326,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-36.1023C200.5325,-47.389 200.5325,-62.3004 200.5325,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"197.0326,-75.9186 200.5325,-85.9186 204.0326,-75.9187 197.0326,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M120.1086,-397.0075C116.8091,-402.4641 113.7362,-408.6479 112.0325,-414.8234 109.7973,-422.9254 110.9831,-431.4921 113.6932,-439.467\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"110.5269,-440.9668 117.6275,-448.8301 116.9804,-438.2551 110.5269,-440.9668\"/>\n",
       "<text text-anchor=\"middle\" x=\"121.2825\" y=\"-417.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x11571d950>"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res1.subsystem.digraph()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# minimal witness for prmax and threshold 0.3\n",
    "res2 = milp_exact_max.solve(rf,0.3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"344pt\" height=\"1075pt\"\n",
       " viewBox=\"0.00 0.00 344.28 1075.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1071.4701)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1071.4701 340.282,-1071.4701 340.282,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"233.5325\" cy=\"-1042.0143\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"233.5325\" y=\"-1044.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"233.5325\" y=\"-1030.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"245.5327,-979.5584 137.5323,-979.5584 137.5323,-943.5584 245.5327,-943.5584 245.5327,-979.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"191.5325\" y=\"-964.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"191.5325\" y=\"-950.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M220.9311,-1017.8749C214.5521,-1005.6552 206.9353,-991.0643 201.0531,-979.7963\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"329.5327,-925.5584 221.5323,-925.5584 221.5323,-889.5584 329.5327,-889.5584 329.5327,-925.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"275.5325\" y=\"-910.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "<text text-anchor=\"middle\" x=\"275.5325\" y=\"-896.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=1.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M242.1441,-1017.1686C246.0364,-1005.7474 250.6278,-992.0013 254.5325,-979.5584 260.2635,-961.2959 266.337,-940.2664 270.4701,-925.6693\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"185.5325\" cy=\"-846.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"185.5325\" y=\"-848.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"185.5325\" y=\"-834.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"189.5325,-770.6468 135.5325,-770.6468 135.5325,-734.6468 189.5325,-734.6468 189.5325,-770.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"162.5325\" y=\"-748.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M179.2476,-820.5654C175.3639,-804.7845 170.4733,-784.9127 166.9876,-770.7491\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M190.595,-943.5185C189.7418,-927.1001 188.4571,-902.3805 187.3955,-881.9513\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"190.8784,-881.5308 186.8641,-871.726 183.8879,-881.8942 190.8784,-881.5308\"/>\n",
       "<text text-anchor=\"middle\" x=\"199.2825\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"278.5325\" cy=\"-659.1909\" rx=\"46.5163\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"278.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"278.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">lightblue</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"336.5327,-583.7351 228.5323,-583.7351 228.5323,-547.7351 336.5327,-547.7351 336.5327,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-568.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-554.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.60000</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M279.6255,-633.6537C280.3009,-617.8728 281.1515,-598.001 281.7577,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M275.7531,-889.2954C276.2478,-848.3358 277.4533,-748.5327 278.1022,-694.8153\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"281.603,-694.7589 278.2242,-684.7173 274.6035,-694.6743 281.603,-694.7589\"/>\n",
       "<text text-anchor=\"middle\" x=\"286.2825\" y=\"-791.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"95.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"122.5325,-583.7351 68.5325,-583.7351 68.5325,-547.7351 122.5325,-547.7351 122.5325,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M95.5325,-633.6537C95.5325,-617.8728 95.5325,-598.001 95.5325,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M145.5761,-734.4506C140.6845,-728.8934 135.4729,-722.6591 131.0325,-716.6468 125.3029,-708.8891 119.5905,-700.1853 114.4757,-691.9442\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"117.3745,-689.9749 109.1875,-683.25 111.3939,-693.6126 117.3745,-689.9749\"/>\n",
       "<text text-anchor=\"middle\" x=\"140.2825\" y=\"-705.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"200.5325\" cy=\"-285.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-288.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-274.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M174.7651,-734.557C185.8737,-716.3463 200.5325,-687.0397 200.5325,-659.1909 200.5325,-659.1909 200.5325,-659.1909 200.5325,-378.8234 200.5325,-359.8782 200.5325,-338.7727 200.5325,-321.419\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-321.1515 200.5325,-311.1515 197.0326,-321.1516 204.0326,-321.1515\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#ff0000\" stroke=\"#ff0000\" cx=\"133.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M160.6297,-734.2511C155.8867,-688.3962 143.4725,-568.3782 137.2296,-508.0227\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"140.6852,-507.4122 136.1749,-497.8254 133.7224,-508.1324 140.6852,-507.4122\"/>\n",
       "<text text-anchor=\"middle\" x=\"157.2825\" y=\"-604.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"254.5327,-222.9117 146.5323,-222.9117 146.5323,-186.9117 254.5327,-186.9117 254.5327,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-207.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-193.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.30000</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-259.9108C200.5325,-247.9411 200.5325,-233.9453 200.5325,-223.0679\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"38.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"85.5325,-396.8234 31.5325,-396.8234 31.5325,-360.8234 85.5325,-360.8234 85.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"58.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M43.9976,-446.742C47.3748,-430.9611 51.6274,-411.0894 54.6585,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M84.5423,-547.7158C77.0946,-535.5047 67.0422,-519.0231 58.2333,-504.5802\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"61.1388,-502.6223 52.9436,-495.9074 55.1626,-506.2672 61.1388,-502.6223\"/>\n",
       "<text text-anchor=\"middle\" x=\"81.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M102.8593,-547.7158C107.6256,-535.9937 113.9921,-520.3362 119.6893,-506.3246\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"122.9743,-507.5377 123.4987,-496.9559 116.4898,-504.9011 122.9743,-507.5377\"/>\n",
       "<text text-anchor=\"middle\" x=\"125.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M85.5758,-361.0251C108.0342,-346.2444 140.1664,-325.0969 164.7526,-308.9157\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"166.6771,-311.8392 173.1061,-303.4179 162.8287,-305.9919 166.6771,-311.8392\"/>\n",
       "<text text-anchor=\"middle\" x=\"143.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"282.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"336.5327,-396.8234 228.5323,-396.8234 228.5323,-360.8234 336.5327,-360.8234 336.5327,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-381.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-367.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.30000</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M282.5325,-446.742C282.5325,-430.9611 282.5325,-411.0894 282.5325,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M282.5325,-547.7158C282.5325,-536.4727 282.5325,-521.6093 282.5325,-508.0503\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"286.0326,-508.0174 282.5325,-498.0174 279.0326,-508.0174 286.0326,-508.0174\"/>\n",
       "<text text-anchor=\"middle\" x=\"291.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M262.0411,-547.7248C250.0901,-537.6755 234.4686,-525.2953 219.5325,-515.7351 205.5477,-506.7837 189.4789,-498.2409 175.0446,-491.1355\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"176.3602,-487.8841 165.8335,-486.684 173.3142,-494.1867 176.3602,-487.8841\"/>\n",
       "<text text-anchor=\"middle\" x=\"248.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M266.7221,-360.8041C255.3875,-347.8861 239.8595,-330.1887 226.6921,-315.1818\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"229.2826,-312.8274 220.0563,-307.619 224.0208,-317.4441 229.2826,-312.8274\"/>\n",
       "<text text-anchor=\"middle\" x=\"258.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"160.5325,-396.8234 106.5325,-396.8234 106.5325,-360.8234 160.5325,-360.8234 160.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M133.5325,-446.742C133.5325,-430.9611 133.5325,-411.0894 133.5325,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#00ff00\" stroke=\"#00ff00\" cx=\"200.5325\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-36 173.5325,-36 173.5325,0 227.5325,0 227.5325,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M198.9624,-86.0025C198.5259,-76.0241 198.2417,-64.476 198.5325,-54 198.6923,-48.2434 198.9955,-41.9749 199.3185,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-186.8925C200.5325,-175.6493 200.5325,-160.7859 200.5325,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-147.194 200.5325,-137.194 197.0326,-147.1941 204.0326,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-36.1023C200.5325,-47.389 200.5325,-62.3004 200.5325,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"197.0326,-75.9186 200.5325,-85.9186 204.0326,-75.9187 197.0326,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M120.1086,-397.0075C116.8091,-402.4641 113.7362,-408.6479 112.0325,-414.8234 109.7973,-422.9254 110.9831,-431.4921 113.6932,-439.467\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"110.5269,-440.9668 117.6275,-448.8301 116.9804,-438.2551 110.5269,-440.9668\"/>\n",
       "<text text-anchor=\"middle\" x=\"121.2825\" y=\"-417.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x11571d250>"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res2.subsystem.digraph()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "# minimal witness for prmax and threshold 0.56\n",
    "res3 = milp_exact_max.solve(rf,0.56)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"340pt\" height=\"1075pt\"\n",
       " viewBox=\"0.00 0.00 340.26 1075.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1071.4701)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1071.4701 336.2577,-1071.4701 336.2577,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"230.7495\" cy=\"-1042.0143\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"230.7495\" y=\"-1044.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"230.7495\" y=\"-1030.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"243.7497,-979.5584 135.7493,-979.5584 135.7493,-943.5584 243.7497,-943.5584 243.7497,-979.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"189.7495\" y=\"-964.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"189.7495\" y=\"-950.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=1.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M218.4482,-1017.8749C212.2211,-1005.6552 204.7856,-991.0643 199.0434,-979.7963\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"327.7497,-925.5584 219.7493,-925.5584 219.7493,-889.5584 327.7497,-889.5584 327.7497,-925.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"273.7495\" y=\"-910.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "<text text-anchor=\"middle\" x=\"273.7495\" y=\"-896.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M239.8425,-1017.1991C243.9345,-1005.7841 248.7361,-992.0343 252.7495,-979.5584 258.611,-961.3374 264.6652,-940.3017 268.7581,-925.6918\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"189.7495\" cy=\"-846.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"189.7495\" y=\"-848.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"189.7495\" y=\"-834.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"241.7497,-770.6468 133.7493,-770.6468 133.7493,-734.6468 241.7497,-734.6468 241.7497,-770.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"187.7495\" y=\"-755.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"187.7495\" y=\"-741.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=1.00000</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M189.203,-820.5654C188.8653,-804.7845 188.44,-784.9127 188.1369,-770.7491\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M189.7495,-943.5185C189.7495,-927.1001 189.7495,-902.3805 189.7495,-881.9513\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"193.2496,-881.726 189.7495,-871.726 186.2496,-881.726 193.2496,-881.726\"/>\n",
       "<text text-anchor=\"middle\" x=\"198.4995\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"285.7495\" cy=\"-659.1909\" rx=\"46.5163\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"285.7495\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"285.7495\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">lightblue</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"312.7495,-583.7351 258.7495,-583.7351 258.7495,-547.7351 312.7495,-547.7351 312.7495,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"285.7495\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M285.7495,-633.6537C285.7495,-617.8728 285.7495,-598.001 285.7495,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M274.6319,-889.2954C276.6109,-848.3358 281.4329,-748.5327 284.0283,-694.8153\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"287.5294,-694.8746 284.5162,-684.7173 280.5376,-694.5368 287.5294,-694.8746\"/>\n",
       "<text text-anchor=\"middle\" x=\"288.4995\" y=\"-791.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"101.7495\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"101.7495\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"101.7495\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"144.7497,-583.7351 36.7493,-583.7351 36.7493,-547.7351 144.7497,-547.7351 144.7497,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"90.7495\" y=\"-568.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"90.7495\" y=\"-554.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.60000</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M98.7437,-633.6537C96.8863,-617.8728 94.5473,-598.001 92.8802,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M161.4449,-734.5477C154.5066,-729.1849 147.2801,-723.0283 141.2495,-716.6468 134.0786,-709.0586 127.256,-700.0616 121.3609,-691.4666\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"124.239,-689.4736 115.7965,-683.0725 118.4045,-693.3413 124.239,-689.4736\"/>\n",
       "<text text-anchor=\"middle\" x=\"150.4995\" y=\"-705.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"210.7495\" cy=\"-285.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-288.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-274.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M195.0269,-734.3554C201.7651,-715.748 210.7495,-685.9255 210.7495,-659.1909 210.7495,-659.1909 210.7495,-659.1909 210.7495,-378.8234 210.7495,-359.8782 210.7495,-338.7727 210.7495,-321.419\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"214.2496,-321.1515 210.7495,-311.1515 207.2496,-321.1516 214.2496,-321.1515\"/>\n",
       "<text text-anchor=\"middle\" x=\"219.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#ff0000\" stroke=\"#ff0000\" cx=\"143.7495\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"143.7495\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"143.7495\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M184.8625,-734.2511C177.6662,-688.3962 158.831,-568.3782 149.359,-508.0227\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"152.7668,-507.1618 147.7586,-497.8254 145.8514,-508.2471 152.7668,-507.1618\"/>\n",
       "<text text-anchor=\"middle\" x=\"175.4995\" y=\"-604.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"264.7497,-222.9117 156.7493,-222.9117 156.7493,-186.9117 264.7497,-186.9117 264.7497,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-207.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-193.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.56000</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M210.7495,-259.9108C210.7495,-247.9411 210.7495,-233.9453 210.7495,-223.0679\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"48.7495\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"48.7495\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"48.7495\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"107.7497,-396.8234 -.2507,-396.8234 -.2507,-360.8234 107.7497,-360.8234 107.7497,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"53.7495\" y=\"-381.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"53.7495\" y=\"-367.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.36000</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M50.1158,-446.742C50.9601,-430.9611 52.0232,-411.0894 52.781,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M82.6515,-547.7158C77.3834,-535.9937 70.3468,-520.3362 64.0499,-506.3246\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"67.1311,-504.6424 59.8395,-496.9559 60.7463,-507.5119 67.1311,-504.6424\"/>\n",
       "<text text-anchor=\"middle\" x=\"82.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M100.9684,-547.7158C107.7788,-535.7069 116.9316,-519.5678 125.0233,-505.2994\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"128.2637,-506.6805 130.1523,-496.2554 122.1747,-503.2274 128.2637,-506.6805\"/>\n",
       "<text text-anchor=\"middle\" x=\"128.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M84.0207,-360.8041C109.3986,-345.6977 145.7561,-324.0555 173.0256,-307.8231\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"175.0936,-310.6653 181.8962,-302.5428 171.513,-304.6503 175.0936,-310.6653\"/>\n",
       "<text text-anchor=\"middle\" x=\"146.4995\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"289.7495\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"289.7495\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"289.7495\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"305.7495,-396.8234 251.7495,-396.8234 251.7495,-360.8234 305.7495,-360.8234 305.7495,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"278.7495\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M286.7437,-446.742C284.8863,-430.9611 282.5473,-411.0894 280.8802,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M286.5208,-547.7158C287.002,-536.4727 287.6381,-521.6093 288.2185,-508.0503\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"291.717,-508.1579 288.6479,-498.0174 284.7234,-507.8585 291.717,-508.1579\"/>\n",
       "<text text-anchor=\"middle\" x=\"297.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M267.8398,-547.5448C257.3152,-537.4373 243.4262,-525.0591 229.7495,-515.7351 216.0301,-506.382 200.021,-497.749 185.5601,-490.6838\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"186.853,-487.4227 176.3205,-486.2755 183.8387,-493.7405 186.853,-487.4227\"/>\n",
       "<text text-anchor=\"middle\" x=\"257.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M265.6384,-360.8041C256.6051,-348.3892 244.3598,-331.5598 233.7271,-316.9468\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"236.4033,-314.676 227.6896,-308.6492 230.7431,-318.7945 236.4033,-314.676\"/>\n",
       "<text text-anchor=\"middle\" x=\"260.4995\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"181.7495,-396.8234 127.7495,-396.8234 127.7495,-360.8234 181.7495,-360.8234 181.7495,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"154.7495\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M149.0093,-446.623C150.0549,-440.792 151.0458,-434.6109 151.7495,-428.8234 153.03,-418.2916 153.7714,-406.4423 154.1967,-396.9232\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#00ff00\" stroke=\"#00ff00\" cx=\"210.7495\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"237.7495,-36 183.7495,-36 183.7495,0 237.7495,0 237.7495,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M209.1794,-86.0025C208.7429,-76.0241 208.4587,-64.476 208.7495,-54 208.9093,-48.2434 209.2125,-41.9749 209.5355,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M210.7495,-186.8925C210.7495,-175.6493 210.7495,-160.7859 210.7495,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"214.2496,-147.194 210.7495,-137.194 207.2496,-147.1941 214.2496,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"219.4995\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M210.7495,-36.1023C210.7495,-47.389 210.7495,-62.3004 210.7495,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"207.2496,-75.9186 210.7495,-85.9186 214.2496,-75.9187 207.2496,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"219.4995\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M139.2184,-397.1446C135.5562,-402.5082 132.1633,-408.6098 130.2495,-414.8234 127.9636,-422.2451 128.2144,-430.3083 129.7003,-437.9825\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"126.3408,-438.9703 132.2556,-447.7604 133.1134,-437.2003 126.3408,-438.9703\"/>\n",
       "<text text-anchor=\"middle\" x=\"139.4995\" y=\"-417.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x11575bd50>"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res3.subsystem.digraph()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "milp_exact_min = MILPExact(\"min\",solver=\"cbc\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"344pt\" height=\"1075pt\"\n",
       " viewBox=\"0.00 0.00 344.28 1075.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1071.4701)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1071.4701 340.282,-1071.4701 340.282,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"220.5325\" cy=\"-1042.0143\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"220.5325\" y=\"-1044.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"220.5325\" y=\"-1030.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"233.5327,-979.5584 125.5323,-979.5584 125.5323,-943.5584 233.5327,-943.5584 233.5327,-979.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-964.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-950.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.10000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M208.2311,-1017.8749C202.004,-1005.6552 194.5685,-991.0643 188.8264,-979.7963\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"317.5327,-925.5584 209.5323,-925.5584 209.5323,-889.5584 317.5327,-889.5584 317.5327,-925.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"263.5325\" y=\"-910.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "<text text-anchor=\"middle\" x=\"263.5325\" y=\"-896.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.10000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M229.6255,-1017.1991C233.7175,-1005.7841 238.5191,-992.0343 242.5325,-979.5584 248.394,-961.3374 254.4482,-940.3017 258.5411,-925.6918\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"179.5325\" cy=\"-846.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-848.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-834.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"231.5327,-770.6468 123.5323,-770.6468 123.5323,-734.6468 231.5327,-734.6468 231.5327,-770.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"177.5325\" y=\"-755.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"177.5325\" y=\"-741.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.10000</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M178.986,-820.5654C178.6483,-804.7845 178.223,-784.9127 177.9199,-770.7491\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M179.5325,-943.5185C179.5325,-927.1001 179.5325,-902.3805 179.5325,-881.9513\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"183.0326,-881.726 179.5325,-871.726 176.0326,-881.726 183.0326,-881.726\"/>\n",
       "<text text-anchor=\"middle\" x=\"188.2825\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"278.5325\" cy=\"-659.1909\" rx=\"46.5163\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"278.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"278.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">lightblue</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"336.5327,-583.7351 228.5323,-583.7351 228.5323,-547.7351 336.5327,-547.7351 336.5327,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-568.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-554.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.10000</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M279.6255,-633.6537C280.3009,-617.8728 281.1515,-598.001 281.7577,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M264.6355,-889.2954C267.1092,-848.3358 273.1367,-748.5327 276.381,-694.8153\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"279.8815,-694.9102 276.9908,-684.7173 272.8943,-694.4881 279.8815,-694.9102\"/>\n",
       "<text text-anchor=\"middle\" x=\"280.2825\" y=\"-791.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"95.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"122.5325,-583.7351 68.5325,-583.7351 68.5325,-547.7351 122.5325,-547.7351 122.5325,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M95.5325,-633.6537C95.5325,-617.8728 95.5325,-598.001 95.5325,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M150.535,-734.3644C143.7473,-729.0892 136.7689,-723.0218 131.0325,-716.6468 124.3965,-709.2721 118.2692,-700.496 113.0392,-692.0505\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"116.0436,-690.2549 107.93,-683.4416 110.0238,-693.8275 116.0436,-690.2549\"/>\n",
       "<text text-anchor=\"middle\" x=\"140.2825\" y=\"-705.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"200.5325\" cy=\"-285.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-288.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-274.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M184.8098,-734.3554C191.5481,-715.748 200.5325,-685.9255 200.5325,-659.1909 200.5325,-659.1909 200.5325,-659.1909 200.5325,-378.8234 200.5325,-359.8782 200.5325,-338.7727 200.5325,-321.419\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-321.1515 200.5325,-311.1515 197.0326,-321.1516 204.0326,-321.1515\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#ff0000\" stroke=\"#ff0000\" cx=\"133.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M174.6455,-734.2511C167.4492,-688.3962 148.614,-568.3782 139.1419,-508.0227\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"142.5498,-507.1618 137.5416,-497.8254 135.6344,-508.2471 142.5498,-507.1618\"/>\n",
       "<text text-anchor=\"middle\" x=\"165.2825\" y=\"-604.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"254.5327,-222.9117 146.5323,-222.9117 146.5323,-186.9117 254.5327,-186.9117 254.5327,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-207.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-193.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=1.00000</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-259.9108C200.5325,-247.9411 200.5325,-233.9453 200.5325,-223.0679\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"38.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"85.5325,-396.8234 31.5325,-396.8234 31.5325,-360.8234 85.5325,-360.8234 85.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"58.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M43.9976,-446.742C47.3748,-430.9611 51.6274,-411.0894 54.6585,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M84.5423,-547.7158C77.0946,-535.5047 67.0422,-519.0231 58.2333,-504.5802\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"61.1388,-502.6223 52.9436,-495.9074 55.1626,-506.2672 61.1388,-502.6223\"/>\n",
       "<text text-anchor=\"middle\" x=\"81.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M102.8593,-547.7158C107.6256,-535.9937 113.9921,-520.3362 119.6893,-506.3246\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"122.9743,-507.5377 123.4987,-496.9559 116.4898,-504.9011 122.9743,-507.5377\"/>\n",
       "<text text-anchor=\"middle\" x=\"125.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M85.5758,-361.0251C108.0342,-346.2444 140.1664,-325.0969 164.7526,-308.9157\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"166.6771,-311.8392 173.1061,-303.4179 162.8287,-305.9919 166.6771,-311.8392\"/>\n",
       "<text text-anchor=\"middle\" x=\"143.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"282.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"336.5327,-396.8234 228.5323,-396.8234 228.5323,-360.8234 336.5327,-360.8234 336.5327,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-381.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-367.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=1.00000</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M282.5325,-446.742C282.5325,-430.9611 282.5325,-411.0894 282.5325,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M282.5325,-547.7158C282.5325,-536.4727 282.5325,-521.6093 282.5325,-508.0503\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"286.0326,-508.0174 282.5325,-498.0174 279.0326,-508.0174 286.0326,-508.0174\"/>\n",
       "<text text-anchor=\"middle\" x=\"291.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M262.0411,-547.7248C250.0901,-537.6755 234.4686,-525.2953 219.5325,-515.7351 205.5477,-506.7837 189.4789,-498.2409 175.0446,-491.1355\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"176.3602,-487.8841 165.8335,-486.684 173.3142,-494.1867 176.3602,-487.8841\"/>\n",
       "<text text-anchor=\"middle\" x=\"248.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M266.7221,-360.8041C255.3875,-347.8861 239.8595,-330.1887 226.6921,-315.1818\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"229.2826,-312.8274 220.0563,-307.619 224.0208,-317.4441 229.2826,-312.8274\"/>\n",
       "<text text-anchor=\"middle\" x=\"258.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"160.5325,-396.8234 106.5325,-396.8234 106.5325,-360.8234 160.5325,-360.8234 160.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M133.5325,-446.742C133.5325,-430.9611 133.5325,-411.0894 133.5325,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#00ff00\" stroke=\"#00ff00\" cx=\"200.5325\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-36 173.5325,-36 173.5325,0 227.5325,0 227.5325,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M198.9624,-86.0025C198.5259,-76.0241 198.2417,-64.476 198.5325,-54 198.6923,-48.2434 198.9955,-41.9749 199.3185,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-186.8925C200.5325,-175.6493 200.5325,-160.7859 200.5325,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-147.194 200.5325,-137.194 197.0326,-147.1941 204.0326,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-36.1023C200.5325,-47.389 200.5325,-62.3004 200.5325,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"197.0326,-75.9186 200.5325,-85.9186 204.0326,-75.9187 197.0326,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M120.1086,-397.0075C116.8091,-402.4641 113.7362,-408.6479 112.0325,-414.8234 109.7973,-422.9254 110.9831,-431.4921 113.6932,-439.467\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"110.5269,-440.9668 117.6275,-448.8301 116.9804,-438.2551 110.5269,-440.9668\"/>\n",
       "<text text-anchor=\"middle\" x=\"121.2825\" y=\"-417.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x111cdf450>"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res1 = milp_exact_min.solve(rf,0.1)\n",
    "res1.subsystem.digraph()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"354pt\" height=\"1075pt\"\n",
       " viewBox=\"0.00 0.00 354.50 1075.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1071.4701)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1071.4701 350.499,-1071.4701 350.499,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"230.7495\" cy=\"-1042.0143\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"230.7495\" y=\"-1044.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"230.7495\" y=\"-1030.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"243.7497,-979.5584 135.7493,-979.5584 135.7493,-943.5584 243.7497,-943.5584 243.7497,-979.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"189.7495\" y=\"-964.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"189.7495\" y=\"-950.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.30000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M218.4482,-1017.8749C212.2211,-1005.6552 204.7856,-991.0643 199.0434,-979.7963\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"327.7497,-925.5584 219.7493,-925.5584 219.7493,-889.5584 327.7497,-889.5584 327.7497,-925.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"273.7495\" y=\"-910.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "<text text-anchor=\"middle\" x=\"273.7495\" y=\"-896.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.30000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M239.8425,-1017.1991C243.9345,-1005.7841 248.7361,-992.0343 252.7495,-979.5584 258.611,-961.3374 264.6652,-940.3017 268.7581,-925.6918\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"189.7495\" cy=\"-846.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"189.7495\" y=\"-848.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"189.7495\" y=\"-834.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"241.7497,-770.6468 133.7493,-770.6468 133.7493,-734.6468 241.7497,-734.6468 241.7497,-770.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"187.7495\" y=\"-755.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"187.7495\" y=\"-741.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.30000</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M189.203,-820.5654C188.8653,-804.7845 188.44,-784.9127 188.1369,-770.7491\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M189.7495,-943.5185C189.7495,-927.1001 189.7495,-902.3805 189.7495,-881.9513\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"193.2496,-881.726 189.7495,-871.726 186.2496,-881.726 193.2496,-881.726\"/>\n",
       "<text text-anchor=\"middle\" x=\"198.4995\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"288.7495\" cy=\"-659.1909\" rx=\"46.5163\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"288.7495\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"288.7495\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">lightblue</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"346.7497,-583.7351 238.7493,-583.7351 238.7493,-547.7351 346.7497,-547.7351 346.7497,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"292.7495\" y=\"-568.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"292.7495\" y=\"-554.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.30000</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M289.8425,-633.6537C290.518,-617.8728 291.3685,-598.001 291.9747,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M274.8525,-889.2954C277.3262,-848.3358 283.3538,-748.5327 286.598,-694.8153\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"290.0986,-694.9102 287.2079,-684.7173 283.1113,-694.4881 290.0986,-694.9102\"/>\n",
       "<text text-anchor=\"middle\" x=\"290.4995\" y=\"-791.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"101.7495\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"101.7495\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"101.7495\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"144.7497,-583.7351 36.7493,-583.7351 36.7493,-547.7351 144.7497,-547.7351 144.7497,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"90.7495\" y=\"-568.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"90.7495\" y=\"-554.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.16667</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M98.7437,-633.6537C96.8863,-617.8728 94.5473,-598.001 92.8802,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M161.4449,-734.5477C154.5066,-729.1849 147.2801,-723.0283 141.2495,-716.6468 134.0786,-709.0586 127.256,-700.0616 121.3609,-691.4666\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"124.239,-689.4736 115.7965,-683.0725 118.4045,-693.3413 124.239,-689.4736\"/>\n",
       "<text text-anchor=\"middle\" x=\"150.4995\" y=\"-705.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"210.7495\" cy=\"-285.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-288.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-274.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M195.0269,-734.3554C201.7651,-715.748 210.7495,-685.9255 210.7495,-659.1909 210.7495,-659.1909 210.7495,-659.1909 210.7495,-378.8234 210.7495,-359.8782 210.7495,-338.7727 210.7495,-321.419\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"214.2496,-321.1515 210.7495,-311.1515 207.2496,-321.1516 214.2496,-321.1515\"/>\n",
       "<text text-anchor=\"middle\" x=\"219.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#ff0000\" stroke=\"#ff0000\" cx=\"143.7495\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"143.7495\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"143.7495\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M184.8625,-734.2511C177.6662,-688.3962 158.831,-568.3782 149.359,-508.0227\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"152.7668,-507.1618 147.7586,-497.8254 145.8514,-508.2471 152.7668,-507.1618\"/>\n",
       "<text text-anchor=\"middle\" x=\"175.4995\" y=\"-604.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"264.7497,-222.9117 156.7493,-222.9117 156.7493,-186.9117 264.7497,-186.9117 264.7497,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-207.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-193.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=1.00000</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M210.7495,-259.9108C210.7495,-247.9411 210.7495,-233.9453 210.7495,-223.0679\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"48.7495\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"48.7495\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"48.7495\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"107.7497,-396.8234 -.2507,-396.8234 -.2507,-360.8234 107.7497,-360.8234 107.7497,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"53.7495\" y=\"-381.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"53.7495\" y=\"-367.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=1.00000</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M50.1158,-446.742C50.9601,-430.9611 52.0232,-411.0894 52.781,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M82.6515,-547.7158C77.3834,-535.9937 70.3468,-520.3362 64.0499,-506.3246\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"67.1311,-504.6424 59.8395,-496.9559 60.7463,-507.5119 67.1311,-504.6424\"/>\n",
       "<text text-anchor=\"middle\" x=\"82.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M100.9684,-547.7158C107.7788,-535.7069 116.9316,-519.5678 125.0233,-505.2994\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"128.2637,-506.6805 130.1523,-496.2554 122.1747,-503.2274 128.2637,-506.6805\"/>\n",
       "<text text-anchor=\"middle\" x=\"128.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M84.0207,-360.8041C109.3986,-345.6977 145.7561,-324.0555 173.0256,-307.8231\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"175.0936,-310.6653 181.8962,-302.5428 171.513,-304.6503 175.0936,-310.6653\"/>\n",
       "<text text-anchor=\"middle\" x=\"146.4995\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"292.7495\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"292.7495\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"292.7495\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"346.7497,-396.8234 238.7493,-396.8234 238.7493,-360.8234 346.7497,-360.8234 346.7497,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"292.7495\" y=\"-381.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"292.7495\" y=\"-367.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=1.00000</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M292.7495,-446.742C292.7495,-430.9611 292.7495,-411.0894 292.7495,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M292.7495,-547.7158C292.7495,-536.4727 292.7495,-521.6093 292.7495,-508.0503\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"296.2496,-508.0174 292.7495,-498.0174 289.2496,-508.0174 296.2496,-508.0174\"/>\n",
       "<text text-anchor=\"middle\" x=\"301.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M272.2582,-547.7248C260.3071,-537.6755 244.6856,-525.2953 229.7495,-515.7351 215.7647,-506.7837 199.696,-498.2409 185.2616,-491.1355\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"186.5772,-487.8841 176.0505,-486.684 183.5312,-494.1867 186.5772,-487.8841\"/>\n",
       "<text text-anchor=\"middle\" x=\"258.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M276.9391,-360.8041C265.6045,-347.8861 250.0765,-330.1887 236.9091,-315.1818\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"239.4996,-312.8274 230.2734,-307.619 234.2379,-317.4441 239.4996,-312.8274\"/>\n",
       "<text text-anchor=\"middle\" x=\"268.4995\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"181.7495,-396.8234 127.7495,-396.8234 127.7495,-360.8234 181.7495,-360.8234 181.7495,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"154.7495\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M149.0093,-446.623C150.0549,-440.792 151.0458,-434.6109 151.7495,-428.8234 153.03,-418.2916 153.7714,-406.4423 154.1967,-396.9232\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#00ff00\" stroke=\"#00ff00\" cx=\"210.7495\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"237.7495,-36 183.7495,-36 183.7495,0 237.7495,0 237.7495,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M209.1794,-86.0025C208.7429,-76.0241 208.4587,-64.476 208.7495,-54 208.9093,-48.2434 209.2125,-41.9749 209.5355,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M210.7495,-186.8925C210.7495,-175.6493 210.7495,-160.7859 210.7495,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"214.2496,-147.194 210.7495,-137.194 207.2496,-147.1941 214.2496,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"219.4995\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M210.7495,-36.1023C210.7495,-47.389 210.7495,-62.3004 210.7495,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"207.2496,-75.9186 210.7495,-85.9186 214.2496,-75.9187 207.2496,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"219.4995\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M139.2184,-397.1446C135.5562,-402.5082 132.1633,-408.6098 130.2495,-414.8234 127.9636,-422.2451 128.2144,-430.3083 129.7003,-437.9825\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"126.3408,-438.9703 132.2556,-447.7604 133.1134,-437.2003 126.3408,-438.9703\"/>\n",
       "<text text-anchor=\"middle\" x=\"139.4995\" y=\"-417.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x11575bb10>"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res2 = milp_exact_min.solve(rf,0.3)\n",
    "res2.subsystem.digraph()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Heuristics"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-- results --\n",
      "subsys states:5, value: 5\n",
      "subsys states:5, value: 5\n",
      "subsys states:5, value: 5\n"
     ]
    }
   ],
   "source": [
    "qs_max_heur1 = QSHeur(\"max\",solver=\"cbc\")\n",
    "results = list(qs_max_heur1.solveiter(rf,0.1))\n",
    "print(\"-- results --\")\n",
    "for idx, r in enumerate(results):\n",
    "    print(\"subsys states:\" + str(int(r.subsystem.subsystem_mask.sum())) +\", value: \" + str(r.value))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"340pt\" height=\"1075pt\"\n",
       " viewBox=\"0.00 0.00 340.26 1075.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1071.4701)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1071.4701 336.2577,-1071.4701 336.2577,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"230.7495\" cy=\"-1042.0143\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"230.7495\" y=\"-1044.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"230.7495\" y=\"-1030.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"243.7497,-979.5584 135.7493,-979.5584 135.7493,-943.5584 243.7497,-943.5584 243.7497,-979.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"189.7495\" y=\"-964.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"189.7495\" y=\"-950.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.16129</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M218.4482,-1017.8749C212.2211,-1005.6552 204.7856,-991.0643 199.0434,-979.7963\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"327.7497,-925.5584 219.7493,-925.5584 219.7493,-889.5584 327.7497,-889.5584 327.7497,-925.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"273.7495\" y=\"-910.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "<text text-anchor=\"middle\" x=\"273.7495\" y=\"-896.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M239.8425,-1017.1991C243.9345,-1005.7841 248.7361,-992.0343 252.7495,-979.5584 258.611,-961.3374 264.6652,-940.3017 268.7581,-925.6918\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"189.7495\" cy=\"-846.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"189.7495\" y=\"-848.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"189.7495\" y=\"-834.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"241.7497,-770.6468 133.7493,-770.6468 133.7493,-734.6468 241.7497,-734.6468 241.7497,-770.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"187.7495\" y=\"-755.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"187.7495\" y=\"-741.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.16129</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M189.203,-820.5654C188.8653,-804.7845 188.44,-784.9127 188.1369,-770.7491\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M189.7495,-943.5185C189.7495,-927.1001 189.7495,-902.3805 189.7495,-881.9513\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"193.2496,-881.726 189.7495,-871.726 186.2496,-881.726 193.2496,-881.726\"/>\n",
       "<text text-anchor=\"middle\" x=\"198.4995\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"285.7495\" cy=\"-659.1909\" rx=\"46.5163\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"285.7495\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"285.7495\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">lightblue</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"312.7495,-583.7351 258.7495,-583.7351 258.7495,-547.7351 312.7495,-547.7351 312.7495,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"285.7495\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M285.7495,-633.6537C285.7495,-617.8728 285.7495,-598.001 285.7495,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M274.6319,-889.2954C276.6109,-848.3358 281.4329,-748.5327 284.0283,-694.8153\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"287.5294,-694.8746 284.5162,-684.7173 280.5376,-694.5368 287.5294,-694.8746\"/>\n",
       "<text text-anchor=\"middle\" x=\"288.4995\" y=\"-791.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"101.7495\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"101.7495\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"101.7495\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"144.7497,-583.7351 36.7493,-583.7351 36.7493,-547.7351 144.7497,-547.7351 144.7497,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"90.7495\" y=\"-568.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"90.7495\" y=\"-554.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.09677</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M98.7437,-633.6537C96.8863,-617.8728 94.5473,-598.001 92.8802,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M161.4449,-734.5477C154.5066,-729.1849 147.2801,-723.0283 141.2495,-716.6468 134.0786,-709.0586 127.256,-700.0616 121.3609,-691.4666\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"124.239,-689.4736 115.7965,-683.0725 118.4045,-693.3413 124.239,-689.4736\"/>\n",
       "<text text-anchor=\"middle\" x=\"150.4995\" y=\"-705.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"210.7495\" cy=\"-285.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-288.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-274.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M195.0269,-734.3554C201.7651,-715.748 210.7495,-685.9255 210.7495,-659.1909 210.7495,-659.1909 210.7495,-659.1909 210.7495,-378.8234 210.7495,-359.8782 210.7495,-338.7727 210.7495,-321.419\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"214.2496,-321.1515 210.7495,-311.1515 207.2496,-321.1516 214.2496,-321.1515\"/>\n",
       "<text text-anchor=\"middle\" x=\"219.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#ff0000\" stroke=\"#ff0000\" cx=\"143.7495\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"143.7495\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"143.7495\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M184.8625,-734.2511C177.6662,-688.3962 158.831,-568.3782 149.359,-508.0227\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"152.7668,-507.1618 147.7586,-497.8254 145.8514,-508.2471 152.7668,-507.1618\"/>\n",
       "<text text-anchor=\"middle\" x=\"175.4995\" y=\"-604.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"264.7497,-222.9117 156.7493,-222.9117 156.7493,-186.9117 264.7497,-186.9117 264.7497,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-207.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-193.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.10000</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M210.7495,-259.9108C210.7495,-247.9411 210.7495,-233.9453 210.7495,-223.0679\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"48.7495\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"48.7495\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"48.7495\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"107.7497,-396.8234 -.2507,-396.8234 -.2507,-360.8234 107.7497,-360.8234 107.7497,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"53.7495\" y=\"-381.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"53.7495\" y=\"-367.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.06774</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M50.1158,-446.742C50.9601,-430.9611 52.0232,-411.0894 52.781,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M82.6515,-547.7158C77.3834,-535.9937 70.3468,-520.3362 64.0499,-506.3246\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"67.1311,-504.6424 59.8395,-496.9559 60.7463,-507.5119 67.1311,-504.6424\"/>\n",
       "<text text-anchor=\"middle\" x=\"82.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M100.9684,-547.7158C107.7788,-535.7069 116.9316,-519.5678 125.0233,-505.2994\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"128.2637,-506.6805 130.1523,-496.2554 122.1747,-503.2274 128.2637,-506.6805\"/>\n",
       "<text text-anchor=\"middle\" x=\"128.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M84.0207,-360.8041C109.3986,-345.6977 145.7561,-324.0555 173.0256,-307.8231\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"175.0936,-310.6653 181.8962,-302.5428 171.513,-304.6503 175.0936,-310.6653\"/>\n",
       "<text text-anchor=\"middle\" x=\"146.4995\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"289.7495\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"289.7495\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"289.7495\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"305.7495,-396.8234 251.7495,-396.8234 251.7495,-360.8234 305.7495,-360.8234 305.7495,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"278.7495\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M286.7437,-446.742C284.8863,-430.9611 282.5473,-411.0894 280.8802,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M286.5208,-547.7158C287.002,-536.4727 287.6381,-521.6093 288.2185,-508.0503\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"291.717,-508.1579 288.6479,-498.0174 284.7234,-507.8585 291.717,-508.1579\"/>\n",
       "<text text-anchor=\"middle\" x=\"297.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M267.8398,-547.5448C257.3152,-537.4373 243.4262,-525.0591 229.7495,-515.7351 216.0301,-506.382 200.021,-497.749 185.5601,-490.6838\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"186.853,-487.4227 176.3205,-486.2755 183.8387,-493.7405 186.853,-487.4227\"/>\n",
       "<text text-anchor=\"middle\" x=\"257.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M265.6384,-360.8041C256.6051,-348.3892 244.3598,-331.5598 233.7271,-316.9468\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"236.4033,-314.676 227.6896,-308.6492 230.7431,-318.7945 236.4033,-314.676\"/>\n",
       "<text text-anchor=\"middle\" x=\"260.4995\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"181.7495,-396.8234 127.7495,-396.8234 127.7495,-360.8234 181.7495,-360.8234 181.7495,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"154.7495\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M149.0093,-446.623C150.0549,-440.792 151.0458,-434.6109 151.7495,-428.8234 153.03,-418.2916 153.7714,-406.4423 154.1967,-396.9232\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#00ff00\" stroke=\"#00ff00\" cx=\"210.7495\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"237.7495,-36 183.7495,-36 183.7495,0 237.7495,0 237.7495,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M209.1794,-86.0025C208.7429,-76.0241 208.4587,-64.476 208.7495,-54 208.9093,-48.2434 209.2125,-41.9749 209.5355,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M210.7495,-186.8925C210.7495,-175.6493 210.7495,-160.7859 210.7495,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"214.2496,-147.194 210.7495,-137.194 207.2496,-147.1941 214.2496,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"219.4995\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M210.7495,-36.1023C210.7495,-47.389 210.7495,-62.3004 210.7495,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"207.2496,-75.9186 210.7495,-85.9186 214.2496,-75.9187 207.2496,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"219.4995\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M139.2184,-397.1446C135.5562,-402.5082 132.1633,-408.6098 130.2495,-414.8234 127.9636,-422.2451 128.2144,-430.3083 129.7003,-437.9825\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"126.3408,-438.9703 132.2556,-447.7604 133.1134,-437.2003 126.3408,-438.9703\"/>\n",
       "<text text-anchor=\"middle\" x=\"139.4995\" y=\"-417.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x1157ac490>"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "results[2].subsystem.digraph()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-- results --\n",
      "subsys states:7, value: 7\n",
      "subsys states:5, value: 5\n",
      "subsys states:5, value: 5\n"
     ]
    }
   ],
   "source": [
    "qs_min_heur = QSHeur(\"min\",solver=\"cbc\")\n",
    "results = list(qs_min_heur.solveiter(rf,0.1))\n",
    "print(\"-- results --\")\n",
    "for idx, r in enumerate(results):\n",
    "    print(\"subsys states:\" + str(int(r.subsystem.subsystem_mask.sum())) +\", value: \" + str(r.value))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"344pt\" height=\"1075pt\"\n",
       " viewBox=\"0.00 0.00 344.28 1075.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1071.4701)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1071.4701 340.282,-1071.4701 340.282,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"220.5325\" cy=\"-1042.0143\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"220.5325\" y=\"-1044.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"220.5325\" y=\"-1030.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"233.5327,-979.5584 125.5323,-979.5584 125.5323,-943.5584 233.5327,-943.5584 233.5327,-979.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-964.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-950.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.10000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M208.2311,-1017.8749C202.004,-1005.6552 194.5685,-991.0643 188.8264,-979.7963\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"317.5327,-925.5584 209.5323,-925.5584 209.5323,-889.5584 317.5327,-889.5584 317.5327,-925.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"263.5325\" y=\"-910.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "<text text-anchor=\"middle\" x=\"263.5325\" y=\"-896.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.10000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M229.6255,-1017.1991C233.7175,-1005.7841 238.5191,-992.0343 242.5325,-979.5584 248.394,-961.3374 254.4482,-940.3017 258.5411,-925.6918\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"179.5325\" cy=\"-846.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-848.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-834.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"231.5327,-770.6468 123.5323,-770.6468 123.5323,-734.6468 231.5327,-734.6468 231.5327,-770.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"177.5325\" y=\"-755.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"177.5325\" y=\"-741.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.10000</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M178.986,-820.5654C178.6483,-804.7845 178.223,-784.9127 177.9199,-770.7491\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M179.5325,-943.5185C179.5325,-927.1001 179.5325,-902.3805 179.5325,-881.9513\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"183.0326,-881.726 179.5325,-871.726 176.0326,-881.726 183.0326,-881.726\"/>\n",
       "<text text-anchor=\"middle\" x=\"188.2825\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"278.5325\" cy=\"-659.1909\" rx=\"46.5163\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"278.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"278.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">lightblue</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"336.5327,-583.7351 228.5323,-583.7351 228.5323,-547.7351 336.5327,-547.7351 336.5327,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-568.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-554.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.10000</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M279.6255,-633.6537C280.3009,-617.8728 281.1515,-598.001 281.7577,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M264.6355,-889.2954C267.1092,-848.3358 273.1367,-748.5327 276.381,-694.8153\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"279.8815,-694.9102 276.9908,-684.7173 272.8943,-694.4881 279.8815,-694.9102\"/>\n",
       "<text text-anchor=\"middle\" x=\"280.2825\" y=\"-791.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"95.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"122.5325,-583.7351 68.5325,-583.7351 68.5325,-547.7351 122.5325,-547.7351 122.5325,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M95.5325,-633.6537C95.5325,-617.8728 95.5325,-598.001 95.5325,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M150.535,-734.3644C143.7473,-729.0892 136.7689,-723.0218 131.0325,-716.6468 124.3965,-709.2721 118.2692,-700.496 113.0392,-692.0505\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"116.0436,-690.2549 107.93,-683.4416 110.0238,-693.8275 116.0436,-690.2549\"/>\n",
       "<text text-anchor=\"middle\" x=\"140.2825\" y=\"-705.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"200.5325\" cy=\"-285.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-288.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-274.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M184.8098,-734.3554C191.5481,-715.748 200.5325,-685.9255 200.5325,-659.1909 200.5325,-659.1909 200.5325,-659.1909 200.5325,-378.8234 200.5325,-359.8782 200.5325,-338.7727 200.5325,-321.419\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-321.1515 200.5325,-311.1515 197.0326,-321.1516 204.0326,-321.1515\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#ff0000\" stroke=\"#ff0000\" cx=\"133.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M174.6455,-734.2511C167.4492,-688.3962 148.614,-568.3782 139.1419,-508.0227\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"142.5498,-507.1618 137.5416,-497.8254 135.6344,-508.2471 142.5498,-507.1618\"/>\n",
       "<text text-anchor=\"middle\" x=\"165.2825\" y=\"-604.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"254.5327,-222.9117 146.5323,-222.9117 146.5323,-186.9117 254.5327,-186.9117 254.5327,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-207.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-193.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.50000</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-259.9108C200.5325,-247.9411 200.5325,-233.9453 200.5325,-223.0679\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"38.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"85.5325,-396.8234 31.5325,-396.8234 31.5325,-360.8234 85.5325,-360.8234 85.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"58.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M43.9976,-446.742C47.3748,-430.9611 51.6274,-411.0894 54.6585,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M84.5423,-547.7158C77.0946,-535.5047 67.0422,-519.0231 58.2333,-504.5802\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"61.1388,-502.6223 52.9436,-495.9074 55.1626,-506.2672 61.1388,-502.6223\"/>\n",
       "<text text-anchor=\"middle\" x=\"81.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M102.8593,-547.7158C107.6256,-535.9937 113.9921,-520.3362 119.6893,-506.3246\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"122.9743,-507.5377 123.4987,-496.9559 116.4898,-504.9011 122.9743,-507.5377\"/>\n",
       "<text text-anchor=\"middle\" x=\"125.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M85.5758,-361.0251C108.0342,-346.2444 140.1664,-325.0969 164.7526,-308.9157\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"166.6771,-311.8392 173.1061,-303.4179 162.8287,-305.9919 166.6771,-311.8392\"/>\n",
       "<text text-anchor=\"middle\" x=\"143.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"282.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"336.5327,-396.8234 228.5323,-396.8234 228.5323,-360.8234 336.5327,-360.8234 336.5327,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-381.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-367.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.20000</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M282.5325,-446.742C282.5325,-430.9611 282.5325,-411.0894 282.5325,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M282.5325,-547.7158C282.5325,-536.4727 282.5325,-521.6093 282.5325,-508.0503\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"286.0326,-508.0174 282.5325,-498.0174 279.0326,-508.0174 286.0326,-508.0174\"/>\n",
       "<text text-anchor=\"middle\" x=\"291.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M262.0411,-547.7248C250.0901,-537.6755 234.4686,-525.2953 219.5325,-515.7351 205.5477,-506.7837 189.4789,-498.2409 175.0446,-491.1355\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"176.3602,-487.8841 165.8335,-486.684 173.3142,-494.1867 176.3602,-487.8841\"/>\n",
       "<text text-anchor=\"middle\" x=\"248.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M266.7221,-360.8041C255.3875,-347.8861 239.8595,-330.1887 226.6921,-315.1818\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"229.2826,-312.8274 220.0563,-307.619 224.0208,-317.4441 229.2826,-312.8274\"/>\n",
       "<text text-anchor=\"middle\" x=\"258.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"160.5325,-396.8234 106.5325,-396.8234 106.5325,-360.8234 160.5325,-360.8234 160.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M133.5325,-446.742C133.5325,-430.9611 133.5325,-411.0894 133.5325,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#00ff00\" stroke=\"#00ff00\" cx=\"200.5325\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-36 173.5325,-36 173.5325,0 227.5325,0 227.5325,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M198.9624,-86.0025C198.5259,-76.0241 198.2417,-64.476 198.5325,-54 198.6923,-48.2434 198.9955,-41.9749 199.3185,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-186.8925C200.5325,-175.6493 200.5325,-160.7859 200.5325,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-147.194 200.5325,-137.194 197.0326,-147.1941 204.0326,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-36.1023C200.5325,-47.389 200.5325,-62.3004 200.5325,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"197.0326,-75.9186 200.5325,-85.9186 204.0326,-75.9187 197.0326,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M120.1086,-397.0075C116.8091,-402.4641 113.7362,-408.6479 112.0325,-414.8234 109.7973,-422.9254 110.9831,-431.4921 113.6932,-439.467\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"110.5269,-440.9668 117.6275,-448.8301 116.9804,-438.2551 110.5269,-440.9668\"/>\n",
       "<text text-anchor=\"middle\" x=\"121.2825\" y=\"-417.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x1157ac7d0>"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "results[2].subsystem.digraph()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Taking labels into account"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "subsys states:5, value: 1.0\n"
     ]
    }
   ],
   "source": [
    "milp_exact_labels = MILPExact(\"max\",solver=\"cbc\",)\n",
    "result_labels = milp_exact_labels.solve(\n",
    "    rf,0.3,labels=[\"blue\",\"lightblue\",\"brown\"])\n",
    "print(\"subsys states:\" + str(int(result_labels.subsystem.subsystem_mask.sum())) +\", value: \" + str(result_labels.value))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"340pt\" height=\"1075pt\"\n",
       " viewBox=\"0.00 0.00 340.26 1075.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1071.4701)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1071.4701 336.2577,-1071.4701 336.2577,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"230.7495\" cy=\"-1042.0143\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"230.7495\" y=\"-1044.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"230.7495\" y=\"-1030.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"243.7497,-979.5584 135.7493,-979.5584 135.7493,-943.5584 243.7497,-943.5584 243.7497,-979.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"189.7495\" y=\"-964.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"189.7495\" y=\"-950.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=1.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M218.4482,-1017.8749C212.2211,-1005.6552 204.7856,-991.0643 199.0434,-979.7963\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"327.7497,-925.5584 219.7493,-925.5584 219.7493,-889.5584 327.7497,-889.5584 327.7497,-925.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"273.7495\" y=\"-910.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "<text text-anchor=\"middle\" x=\"273.7495\" y=\"-896.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M239.8425,-1017.1991C243.9345,-1005.7841 248.7361,-992.0343 252.7495,-979.5584 258.611,-961.3374 264.6652,-940.3017 268.7581,-925.6918\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"189.7495\" cy=\"-846.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"189.7495\" y=\"-848.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"189.7495\" y=\"-834.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"241.7497,-770.6468 133.7493,-770.6468 133.7493,-734.6468 241.7497,-734.6468 241.7497,-770.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"187.7495\" y=\"-755.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"187.7495\" y=\"-741.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=1.00000</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M189.203,-820.5654C188.8653,-804.7845 188.44,-784.9127 188.1369,-770.7491\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M189.7495,-943.5185C189.7495,-927.1001 189.7495,-902.3805 189.7495,-881.9513\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"193.2496,-881.726 189.7495,-871.726 186.2496,-881.726 193.2496,-881.726\"/>\n",
       "<text text-anchor=\"middle\" x=\"198.4995\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"285.7495\" cy=\"-659.1909\" rx=\"46.5163\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"285.7495\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"285.7495\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">lightblue</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"312.7495,-583.7351 258.7495,-583.7351 258.7495,-547.7351 312.7495,-547.7351 312.7495,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"285.7495\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M285.7495,-633.6537C285.7495,-617.8728 285.7495,-598.001 285.7495,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M274.6319,-889.2954C276.6109,-848.3358 281.4329,-748.5327 284.0283,-694.8153\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"287.5294,-694.8746 284.5162,-684.7173 280.5376,-694.5368 287.5294,-694.8746\"/>\n",
       "<text text-anchor=\"middle\" x=\"288.4995\" y=\"-791.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"101.7495\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"101.7495\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"101.7495\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"144.7497,-583.7351 36.7493,-583.7351 36.7493,-547.7351 144.7497,-547.7351 144.7497,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"90.7495\" y=\"-568.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"90.7495\" y=\"-554.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.60000</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M98.7437,-633.6537C96.8863,-617.8728 94.5473,-598.001 92.8802,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M161.4449,-734.5477C154.5066,-729.1849 147.2801,-723.0283 141.2495,-716.6468 134.0786,-709.0586 127.256,-700.0616 121.3609,-691.4666\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"124.239,-689.4736 115.7965,-683.0725 118.4045,-693.3413 124.239,-689.4736\"/>\n",
       "<text text-anchor=\"middle\" x=\"150.4995\" y=\"-705.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"210.7495\" cy=\"-285.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-288.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-274.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M195.0269,-734.3554C201.7651,-715.748 210.7495,-685.9255 210.7495,-659.1909 210.7495,-659.1909 210.7495,-659.1909 210.7495,-378.8234 210.7495,-359.8782 210.7495,-338.7727 210.7495,-321.419\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"214.2496,-321.1515 210.7495,-311.1515 207.2496,-321.1516 214.2496,-321.1515\"/>\n",
       "<text text-anchor=\"middle\" x=\"219.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#ff0000\" stroke=\"#ff0000\" cx=\"143.7495\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"143.7495\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"143.7495\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M184.8625,-734.2511C177.6662,-688.3962 158.831,-568.3782 149.359,-508.0227\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"152.7668,-507.1618 147.7586,-497.8254 145.8514,-508.2471 152.7668,-507.1618\"/>\n",
       "<text text-anchor=\"middle\" x=\"175.4995\" y=\"-604.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"264.7497,-222.9117 156.7493,-222.9117 156.7493,-186.9117 264.7497,-186.9117 264.7497,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-207.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-193.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.30000</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M210.7495,-259.9108C210.7495,-247.9411 210.7495,-233.9453 210.7495,-223.0679\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"48.7495\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"48.7495\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"48.7495\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"107.7497,-396.8234 -.2507,-396.8234 -.2507,-360.8234 107.7497,-360.8234 107.7497,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"53.7495\" y=\"-381.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"53.7495\" y=\"-367.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.10000</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M50.1158,-446.742C50.9601,-430.9611 52.0232,-411.0894 52.781,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M82.6515,-547.7158C77.3834,-535.9937 70.3468,-520.3362 64.0499,-506.3246\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"67.1311,-504.6424 59.8395,-496.9559 60.7463,-507.5119 67.1311,-504.6424\"/>\n",
       "<text text-anchor=\"middle\" x=\"82.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M100.9684,-547.7158C107.7788,-535.7069 116.9316,-519.5678 125.0233,-505.2994\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"128.2637,-506.6805 130.1523,-496.2554 122.1747,-503.2274 128.2637,-506.6805\"/>\n",
       "<text text-anchor=\"middle\" x=\"128.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M84.0207,-360.8041C109.3986,-345.6977 145.7561,-324.0555 173.0256,-307.8231\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"175.0936,-310.6653 181.8962,-302.5428 171.513,-304.6503 175.0936,-310.6653\"/>\n",
       "<text text-anchor=\"middle\" x=\"146.4995\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"289.7495\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"289.7495\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"289.7495\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"305.7495,-396.8234 251.7495,-396.8234 251.7495,-360.8234 305.7495,-360.8234 305.7495,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"278.7495\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M286.7437,-446.742C284.8863,-430.9611 282.5473,-411.0894 280.8802,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M286.5208,-547.7158C287.002,-536.4727 287.6381,-521.6093 288.2185,-508.0503\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"291.717,-508.1579 288.6479,-498.0174 284.7234,-507.8585 291.717,-508.1579\"/>\n",
       "<text text-anchor=\"middle\" x=\"297.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M267.8398,-547.5448C257.3152,-537.4373 243.4262,-525.0591 229.7495,-515.7351 216.0301,-506.382 200.021,-497.749 185.5601,-490.6838\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"186.853,-487.4227 176.3205,-486.2755 183.8387,-493.7405 186.853,-487.4227\"/>\n",
       "<text text-anchor=\"middle\" x=\"257.4995\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M265.6384,-360.8041C256.6051,-348.3892 244.3598,-331.5598 233.7271,-316.9468\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"236.4033,-314.676 227.6896,-308.6492 230.7431,-318.7945 236.4033,-314.676\"/>\n",
       "<text text-anchor=\"middle\" x=\"260.4995\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"181.7495,-396.8234 127.7495,-396.8234 127.7495,-360.8234 181.7495,-360.8234 181.7495,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"154.7495\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M149.0093,-446.623C150.0549,-440.792 151.0458,-434.6109 151.7495,-428.8234 153.03,-418.2916 153.7714,-406.4423 154.1967,-396.9232\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#00ff00\" stroke=\"#00ff00\" cx=\"210.7495\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"237.7495,-36 183.7495,-36 183.7495,0 237.7495,0 237.7495,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"210.7495\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M209.1794,-86.0025C208.7429,-76.0241 208.4587,-64.476 208.7495,-54 208.9093,-48.2434 209.2125,-41.9749 209.5355,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M210.7495,-186.8925C210.7495,-175.6493 210.7495,-160.7859 210.7495,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"214.2496,-147.194 210.7495,-137.194 207.2496,-147.1941 214.2496,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"219.4995\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M210.7495,-36.1023C210.7495,-47.389 210.7495,-62.3004 210.7495,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"207.2496,-75.9186 210.7495,-85.9186 214.2496,-75.9187 207.2496,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"219.4995\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M139.2184,-397.1446C135.5562,-402.5082 132.1633,-408.6098 130.2495,-414.8234 127.9636,-422.2451 128.2144,-430.3083 129.7003,-437.9825\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"126.3408,-438.9703 132.2556,-447.7604 133.1134,-437.2003 126.3408,-438.9703\"/>\n",
       "<text text-anchor=\"middle\" x=\"139.4995\" y=\"-417.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x115751cd0>"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "result_labels.subsystem.digraph()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "subsys states:4, value: 4.0\n"
     ]
    }
   ],
   "source": [
    "milp_exact_no_labels = MILPExact(\"max\",solver=\"cbc\")\n",
    "milp_exact_no_labels.solve(rf,0.3)\n",
    "result_no_labels = milp_exact_no_labels.solve(rf,0.3)\n",
    "print(\"subsys states:\" + str(int(result_no_labels.subsystem.subsystem_mask.sum())) +\", value: \" + str(result_no_labels.value))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"344pt\" height=\"1075pt\"\n",
       " viewBox=\"0.00 0.00 344.28 1075.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1071.4701)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1071.4701 340.282,-1071.4701 340.282,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"233.5325\" cy=\"-1042.0143\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"233.5325\" y=\"-1044.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"233.5325\" y=\"-1030.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"245.5327,-979.5584 137.5323,-979.5584 137.5323,-943.5584 245.5327,-943.5584 245.5327,-979.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"191.5325\" y=\"-964.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"191.5325\" y=\"-950.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M220.9311,-1017.8749C214.5521,-1005.6552 206.9353,-991.0643 201.0531,-979.7963\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"329.5327,-925.5584 221.5323,-925.5584 221.5323,-889.5584 329.5327,-889.5584 329.5327,-925.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"275.5325\" y=\"-910.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "<text text-anchor=\"middle\" x=\"275.5325\" y=\"-896.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=1.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M242.1441,-1017.1686C246.0364,-1005.7474 250.6278,-992.0013 254.5325,-979.5584 260.2635,-961.2959 266.337,-940.2664 270.4701,-925.6693\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"185.5325\" cy=\"-846.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"185.5325\" y=\"-848.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"185.5325\" y=\"-834.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"189.5325,-770.6468 135.5325,-770.6468 135.5325,-734.6468 189.5325,-734.6468 189.5325,-770.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"162.5325\" y=\"-748.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M179.2476,-820.5654C175.3639,-804.7845 170.4733,-784.9127 166.9876,-770.7491\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M190.595,-943.5185C189.7418,-927.1001 188.4571,-902.3805 187.3955,-881.9513\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"190.8784,-881.5308 186.8641,-871.726 183.8879,-881.8942 190.8784,-881.5308\"/>\n",
       "<text text-anchor=\"middle\" x=\"199.2825\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"278.5325\" cy=\"-659.1909\" rx=\"46.5163\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"278.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"278.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">lightblue</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"336.5327,-583.7351 228.5323,-583.7351 228.5323,-547.7351 336.5327,-547.7351 336.5327,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-568.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-554.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.60000</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M279.6255,-633.6537C280.3009,-617.8728 281.1515,-598.001 281.7577,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M275.7531,-889.2954C276.2478,-848.3358 277.4533,-748.5327 278.1022,-694.8153\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"281.603,-694.7589 278.2242,-684.7173 274.6035,-694.6743 281.603,-694.7589\"/>\n",
       "<text text-anchor=\"middle\" x=\"286.2825\" y=\"-791.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"95.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"122.5325,-583.7351 68.5325,-583.7351 68.5325,-547.7351 122.5325,-547.7351 122.5325,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M95.5325,-633.6537C95.5325,-617.8728 95.5325,-598.001 95.5325,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M145.5761,-734.4506C140.6845,-728.8934 135.4729,-722.6591 131.0325,-716.6468 125.3029,-708.8891 119.5905,-700.1853 114.4757,-691.9442\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"117.3745,-689.9749 109.1875,-683.25 111.3939,-693.6126 117.3745,-689.9749\"/>\n",
       "<text text-anchor=\"middle\" x=\"140.2825\" y=\"-705.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"200.5325\" cy=\"-285.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-288.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-274.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M174.7651,-734.557C185.8737,-716.3463 200.5325,-687.0397 200.5325,-659.1909 200.5325,-659.1909 200.5325,-659.1909 200.5325,-378.8234 200.5325,-359.8782 200.5325,-338.7727 200.5325,-321.419\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-321.1515 200.5325,-311.1515 197.0326,-321.1516 204.0326,-321.1515\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#ff0000\" stroke=\"#ff0000\" cx=\"133.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M160.6297,-734.2511C155.8867,-688.3962 143.4725,-568.3782 137.2296,-508.0227\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"140.6852,-507.4122 136.1749,-497.8254 133.7224,-508.1324 140.6852,-507.4122\"/>\n",
       "<text text-anchor=\"middle\" x=\"157.2825\" y=\"-604.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"254.5327,-222.9117 146.5323,-222.9117 146.5323,-186.9117 254.5327,-186.9117 254.5327,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-207.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-193.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.30000</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-259.9108C200.5325,-247.9411 200.5325,-233.9453 200.5325,-223.0679\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"38.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"85.5325,-396.8234 31.5325,-396.8234 31.5325,-360.8234 85.5325,-360.8234 85.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"58.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M43.9976,-446.742C47.3748,-430.9611 51.6274,-411.0894 54.6585,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M84.5423,-547.7158C77.0946,-535.5047 67.0422,-519.0231 58.2333,-504.5802\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"61.1388,-502.6223 52.9436,-495.9074 55.1626,-506.2672 61.1388,-502.6223\"/>\n",
       "<text text-anchor=\"middle\" x=\"81.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M102.8593,-547.7158C107.6256,-535.9937 113.9921,-520.3362 119.6893,-506.3246\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"122.9743,-507.5377 123.4987,-496.9559 116.4898,-504.9011 122.9743,-507.5377\"/>\n",
       "<text text-anchor=\"middle\" x=\"125.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M85.5758,-361.0251C108.0342,-346.2444 140.1664,-325.0969 164.7526,-308.9157\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"166.6771,-311.8392 173.1061,-303.4179 162.8287,-305.9919 166.6771,-311.8392\"/>\n",
       "<text text-anchor=\"middle\" x=\"143.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"282.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"336.5327,-396.8234 228.5323,-396.8234 228.5323,-360.8234 336.5327,-360.8234 336.5327,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-381.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"282.5325\" y=\"-367.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">weight=0.30000</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M282.5325,-446.742C282.5325,-430.9611 282.5325,-411.0894 282.5325,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M282.5325,-547.7158C282.5325,-536.4727 282.5325,-521.6093 282.5325,-508.0503\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"286.0326,-508.0174 282.5325,-498.0174 279.0326,-508.0174 286.0326,-508.0174\"/>\n",
       "<text text-anchor=\"middle\" x=\"291.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M262.0411,-547.7248C250.0901,-537.6755 234.4686,-525.2953 219.5325,-515.7351 205.5477,-506.7837 189.4789,-498.2409 175.0446,-491.1355\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"176.3602,-487.8841 165.8335,-486.684 173.3142,-494.1867 176.3602,-487.8841\"/>\n",
       "<text text-anchor=\"middle\" x=\"248.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M266.7221,-360.8041C255.3875,-347.8861 239.8595,-330.1887 226.6921,-315.1818\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"229.2826,-312.8274 220.0563,-307.619 224.0208,-317.4441 229.2826,-312.8274\"/>\n",
       "<text text-anchor=\"middle\" x=\"258.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"160.5325,-396.8234 106.5325,-396.8234 106.5325,-360.8234 160.5325,-360.8234 160.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M133.5325,-446.742C133.5325,-430.9611 133.5325,-411.0894 133.5325,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#00ff00\" stroke=\"#00ff00\" cx=\"200.5325\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-36 173.5325,-36 173.5325,0 227.5325,0 227.5325,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M198.9624,-86.0025C198.5259,-76.0241 198.2417,-64.476 198.5325,-54 198.6923,-48.2434 198.9955,-41.9749 199.3185,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-186.8925C200.5325,-175.6493 200.5325,-160.7859 200.5325,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-147.194 200.5325,-137.194 197.0326,-147.1941 204.0326,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-36.1023C200.5325,-47.389 200.5325,-62.3004 200.5325,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"197.0326,-75.9186 200.5325,-85.9186 204.0326,-75.9187 197.0326,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M120.1086,-397.0075C116.8091,-402.4641 113.7362,-408.6479 112.0325,-414.8234 109.7973,-422.9254 110.9831,-431.4921 113.6932,-439.467\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"110.5269,-440.9668 117.6275,-448.8301 116.9804,-438.2551 110.5269,-440.9668\"/>\n",
       "<text text-anchor=\"middle\" x=\"121.2825\" y=\"-417.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x11575bdd0>"
      ]
     },
     "execution_count": 29,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "result_no_labels.subsystem.digraph()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> running_example/running_example.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "from scipy.sparse import dok_matrix\n",
    "import sys\n",
    "sys.path.insert(0, \"/Users/simon/software/devel/farkas-tool\")\n",
    "import switss\n",
    "from switss.model import MDP, ReachabilityForm\n",
    "from switss.solver import MILP, LP\n",
    "from switss.problem import MILPExact, Subsystem, QSHeur\n",
    "from switss.utils import InvertibleDict\n",
    "from switss.certification import generate_farkas_certificate, check_farkas_certificate"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def print_results(results):\n",
    "    print(\"-- results --\")\n",
    "    for idx, r in enumerate(results):\n",
    "        print(\"subsys states:\" + str(int(r.subsystem.subsystem_mask.sum()))  +\", value: \" + str(r.value))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def print_result(res):\n",
    "    print(\"subsys states:\" + str(int(res.subsystem.subsystem_mask.sum())) +\", value: \" + str(res.value))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "('ex_mdp.tra', 'ex_mdp.lab')"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "index_by_state_action = {(0,0) : 0, (0,1) : 1, (1,0) : 2, (2,0) : 3, (3,0) : 4, (4,0) : 5, (5,0) : 6, (6,0) : 7, (7,0) : 8}\n",
    "\n",
    "\n",
    "P = [[0.0, 1.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0],\n",
    "     [0.0, 0.0, 0.0, 0.0, 1.0, 0.0, 0.0, 0.0],\n",
    "     [0.0, 0.0, 0.6, 0.0, 0.0, 0.0, 0.2, 0.2],\n",
    "     [0.0, 0.0, 0.0, 0.7, 0.0, 0.0, 0.0, 0.3],\n",
    "     [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0],\n",
    "     [0.0, 0.0, 0.0, 0.0, 0.0, 0.5, 0.0, 0.5],\n",
    "     [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0],\n",
    "     [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0, 0.0],\n",
    "     [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 1.0]]\n",
    "\n",
    "\n",
    "label_to_states = {    \"target\" : {6},\n",
    "                       \"fail\" : {7},\n",
    "                       \"init\" : {0},\n",
    "                       \"blue\" : {1,2,3},\n",
    "                       \"green\"  : {4},\n",
    "                       \"brown\" : {5}\n",
    "                  }\n",
    "\n",
    "mc = MDP(P,index_by_state_action,dict([]),label_to_states)\n",
    "mc.save(\"ex_mdp\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "A DTMC or MDP can be loaded from a file containing its transition matrix (in the .tra,.lab format) or from a model specified in the PRISM guarded command language.\n",
    "We first load an example MDP:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "mc = MDP.from_file(\n",
    "    \"ex_mdp.lab\", \"ex_mdp.tra\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The following command renders the MDP:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"304pt\" height=\"902pt\"\n",
       " viewBox=\"0.00 0.00 303.53 901.56\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 897.5584)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-897.5584 299.5325,-897.5584 299.5325,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#ee2c2c\" stroke=\"#ee2c2c\" cx=\"169\" cy=\"-868.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"169\" y=\"-870.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"169\" y=\"-856.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"168,-805.6468 114,-805.6468 114,-769.6468 168,-769.6468 168,-805.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"141\" y=\"-783.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M160.2941,-843.0869C156.0881,-831.0011 151.1344,-816.767 147.2996,-805.748\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"228,-751.6468 174,-751.6468 174,-715.6468 228,-715.6468 228,-751.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"201\" y=\"-729.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M175.019,-842.8125C181.3194,-816.3396 191.0578,-775.4215 196.65,-751.9244\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#1c86ee\" stroke=\"#1c86ee\" cx=\"132\" cy=\"-672.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"132\" y=\"-674.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"132\" y=\"-660.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"134,-596.7351 80,-596.7351 80,-560.7351 134,-560.7351 134,-596.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"107\" y=\"-574.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M125.1686,-646.6537C120.9472,-630.8728 115.6313,-611.001 111.8425,-596.8374\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M139.5938,-769.6068C138.3139,-753.1885 136.387,-728.4688 134.7945,-708.0396\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"138.2641,-707.512 133.9974,-697.8143 131.2852,-708.0561 138.2641,-707.512\"/>\n",
       "<text text-anchor=\"middle\" x=\"147.75\" y=\"-729.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#dc143c\" stroke=\"#dc143c\" cx=\"226\" cy=\"-485.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"226\" y=\"-488.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"226\" y=\"-474.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">green</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"253,-409.8234 199,-409.8234 199,-373.8234 253,-373.8234 253,-409.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"226\" y=\"-387.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M226,-459.742C226,-443.9611 226,-424.0894 226,-409.9257\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M202.8383,-715.3837C206.9612,-674.4241 217.0071,-574.621 222.4141,-520.9036\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"225.9114,-521.1059 223.4306,-510.8057 218.9466,-520.4048 225.9114,-521.1059\"/>\n",
       "<text text-anchor=\"middle\" x=\"221.75\" y=\"-617.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#1c86ee\" stroke=\"#1c86ee\" cx=\"92\" cy=\"-485.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"92\" y=\"-488.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"92\" y=\"-474.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"119,-409.8234 65,-409.8234 65,-373.8234 119,-373.8234 119,-409.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"92\" y=\"-387.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M92,-459.742C92,-443.9611 92,-424.0894 92,-409.9257\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M104.1078,-560.7158C102.2897,-549.3882 99.8818,-534.3856 97.6923,-520.7446\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"101.1147,-519.9811 96.0741,-510.6622 94.2031,-521.0905 101.1147,-519.9811\"/>\n",
       "<text text-anchor=\"middle\" x=\"109.75\" y=\"-531.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#53868b\" stroke=\"#53868b\" cx=\"67\" cy=\"-111.4558\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"67\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"67\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M79.9994,-568.8547C48.3015,-555.3066 0,-527.702 0,-485.2792 0,-485.2792 0,-485.2792 0,-204.9117 0,-179.1163 17.0684,-155.5522 33.9754,-138.5385\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"36.8505,-140.6329 41.6702,-131.1978 32.0186,-135.568 36.8505,-140.6329\"/>\n",
       "<text text-anchor=\"middle\" x=\"8.75\" y=\"-344.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#dcdcdc\" stroke=\"#dcdcdc\" cx=\"162\" cy=\"-298.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"162\" y=\"-301.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"162\" y=\"-287.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M117.9262,-560.6696C125.4348,-547.3508 134.9309,-528.5296 140,-510.7351 157.1789,-450.4307 161.2607,-377.0934 162.0531,-334.2794\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"165.5554,-334.1247 162.1897,-324.0787 158.556,-334.0309 165.5554,-334.1247\"/>\n",
       "<text text-anchor=\"middle\" x=\"164.75\" y=\"-430.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"94,-36 40,-36 40,0 94,0 94,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"67\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M65.4299,-86.0025C64.9934,-76.0241 64.7092,-64.476 65,-54 65.1598,-48.2434 65.463,-41.9749 65.786,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"177,-222.9117 123,-222.9117 123,-186.9117 177,-186.9117 177,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"150\" y=\"-200.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M156.8256,-272.7005C155.7756,-266.8701 154.7612,-260.6919 154,-254.9117 152.6128,-244.3785 151.6393,-232.5292 151.0003,-223.0104\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#1c86ee\" stroke=\"#1c86ee\" cx=\"67\" cy=\"-298.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"67\" y=\"-301.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"67\" y=\"-287.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"94,-222.9117 40,-222.9117 40,-186.9117 94,-186.9117 94,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"67\" y=\"-200.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M67,-272.8303C67,-257.0495 67,-237.1777 67,-223.014\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M104.5856,-373.6029C111.2717,-364.0507 119.6998,-352.2083 127.5,-341.8234 130.6023,-337.6931 133.9188,-333.3863 137.2235,-329.1583\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"140.0617,-331.2116 143.5048,-321.1918 134.5648,-326.8774 140.0617,-331.2116\"/>\n",
       "<text text-anchor=\"middle\" x=\"136.75\" y=\"-344.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M86.5285,-373.5458C84.8697,-367.8781 83.0716,-361.6031 81.5,-355.8234 79.5328,-348.5889 77.5106,-340.8173 75.6241,-333.4006\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"78.9898,-332.4332 73.1536,-323.5907 72.2017,-334.1427 78.9898,-332.4332\"/>\n",
       "<text text-anchor=\"middle\" x=\"90.75\" y=\"-344.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M67,-186.8925C67,-175.6493 67,-160.7859 67,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"70.5001,-147.194 67,-137.194 63.5001,-147.1941 70.5001,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"75.75\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#cdc0b0\" stroke=\"#cdc0b0\" cx=\"257\" cy=\"-298.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"257\" y=\"-301.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"257\" y=\"-287.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"266,-222.9117 212,-222.9117 212,-186.9117 266,-186.9117 266,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"239\" y=\"-200.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M252.0814,-272.8303C249.042,-257.0495 245.2146,-237.1777 242.4866,-223.014\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M213.6602,-373.8041C205.1582,-361.3892 193.6332,-344.5598 183.626,-329.9468\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"186.4817,-327.9223 177.9436,-321.6492 180.7061,-331.8775 186.4817,-327.9223\"/>\n",
       "<text text-anchor=\"middle\" x=\"208.75\" y=\"-344.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M231.9771,-373.8041C235.7997,-362.2801 240.884,-346.9525 245.4708,-333.1246\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"248.8712,-333.99 248.6977,-323.3966 242.2272,-331.7861 248.8712,-333.99\"/>\n",
       "<text text-anchor=\"middle\" x=\"250.75\" y=\"-344.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M211.7461,-190.1033C183.2952,-174.6446 138.4131,-150.258 106.1684,-132.7379\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"107.4747,-129.4644 97.017,-127.7655 104.1327,-135.6152 107.4747,-129.4644\"/>\n",
       "<text text-anchor=\"middle\" x=\"177.75\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M67,-36.1023C67,-47.389 67,-62.3004 67,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"63.5001,-75.9186 67,-85.9186 70.5001,-75.9187 63.5001,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"75.75\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M152.3244,-223.014C153.7736,-234.3007 155.6883,-249.2121 157.4317,-262.7896\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"153.9758,-263.3575 158.7209,-272.8303 160.9188,-262.466 153.9758,-263.3575\"/>\n",
       "<text text-anchor=\"middle\" x=\"165.75\" y=\"-243.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x1144062d0>"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "mc.digraph()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The first step to apply the algorithms for computing small witnesses is to transform the MDP into a *reachability form* (RF).\n",
    "An RF is constructed from an DTMC or MDP and labels specifying an initial state (where only a single state should be labeled) and a set of target states.\n",
    "The method *reduce* performs forward (from the intial state) and backward (from the target states) reachability queries and removes all unncessary states.\n",
    "It also adds a new, distinguished target state, which gets an incomming edge from each previous target."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"326pt\" height=\"1075pt\"\n",
       " viewBox=\"0.00 0.00 326.06 1075.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1071.4701)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1071.4701 322.065,-1071.4701 322.065,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#ee2c2c\" stroke=\"#ee2c2c\" cx=\"229.5325\" cy=\"-1042.0143\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"229.5325\" y=\"-1044.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"229.5325\" y=\"-1030.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"228.5325,-979.5584 174.5325,-979.5584 174.5325,-943.5584 228.5325,-943.5584 228.5325,-979.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"201.5325\" y=\"-957.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M220.8266,-1016.9986C216.6205,-1004.9128 211.6668,-990.6787 207.832,-979.6597\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"287.5325,-925.5584 233.5325,-925.5584 233.5325,-889.5584 287.5325,-889.5584 287.5325,-925.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"260.5325\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M235.3633,-1016.7242C241.4669,-990.2513 250.901,-949.3331 256.3184,-925.8361\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#1c86ee\" stroke=\"#1c86ee\" cx=\"192.5325\" cy=\"-846.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"192.5325\" y=\"-848.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"192.5325\" y=\"-834.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"191.5325,-770.6468 137.5325,-770.6468 137.5325,-734.6468 191.5325,-734.6468 191.5325,-770.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"164.5325\" y=\"-748.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M185.029,-821.0581C180.2665,-805.1622 174.2151,-784.9647 169.9255,-770.647\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.1262,-943.5185C198.8464,-927.1001 196.9195,-902.3805 195.327,-881.9513\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"198.7965,-881.4237 194.5299,-871.726 191.8177,-881.9678 198.7965,-881.4237\"/>\n",
       "<text text-anchor=\"middle\" x=\"208.2825\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#dc143c\" stroke=\"#dc143c\" cx=\"267.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"267.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"267.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">green</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"294.5325,-583.7351 240.5325,-583.7351 240.5325,-547.7351 294.5325,-547.7351 294.5325,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"267.5325\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M267.5325,-633.6537C267.5325,-617.8728 267.5325,-598.001 267.5325,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M261.0472,-889.2954C262.2016,-848.3358 265.0145,-748.5327 266.5284,-694.8153\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"270.0298,-694.812 266.813,-684.7173 263.0326,-694.6147 270.0298,-694.812\"/>\n",
       "<text text-anchor=\"middle\" x=\"273.2825\" y=\"-791.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#1c86ee\" stroke=\"#1c86ee\" cx=\"95.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"122.5325,-583.7351 68.5325,-583.7351 68.5325,-547.7351 122.5325,-547.7351 122.5325,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M95.5325,-633.6537C95.5325,-617.8728 95.5325,-598.001 95.5325,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M146.4195,-734.574C141.215,-729.0203 135.6914,-722.7569 131.0325,-716.6468 125.1327,-708.9092 119.3275,-700.1506 114.1756,-691.8461\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"117.0423,-689.8231 108.868,-683.0828 111.0548,-693.4495 117.0423,-689.8231\"/>\n",
       "<text text-anchor=\"middle\" x=\"140.2825\" y=\"-705.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#53868b\" stroke=\"#53868b\" cx=\"200.5325\" cy=\"-285.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-288.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-274.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M176.1213,-734.4695C186.6452,-716.1923 200.5325,-686.8364 200.5325,-659.1909 200.5325,-659.1909 200.5325,-659.1909 200.5325,-378.8234 200.5325,-359.8782 200.5325,-338.7727 200.5325,-321.419\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-321.1515 200.5325,-311.1515 197.0326,-321.1516 204.0326,-321.1515\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#8fbc8f\" stroke=\"#8fbc8f\" cx=\"133.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M162.4985,-734.2511C157.4284,-688.3962 144.1581,-568.3782 137.4846,-508.0227\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"140.935,-507.3801 136.3571,-497.8254 133.9774,-508.1495 140.935,-507.3801\"/>\n",
       "<text text-anchor=\"middle\" x=\"158.2825\" y=\"-604.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-222.9117 173.5325,-222.9117 173.5325,-186.9117 227.5325,-186.9117 227.5325,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-200.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-259.9108C200.5325,-247.9411 200.5325,-233.9453 200.5325,-223.0679\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#1c86ee\" stroke=\"#1c86ee\" cx=\"38.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"85.5325,-396.8234 31.5325,-396.8234 31.5325,-360.8234 85.5325,-360.8234 85.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"58.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M43.9976,-446.742C47.3748,-430.9611 51.6274,-411.0894 54.6585,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M84.5423,-547.7158C77.0946,-535.5047 67.0422,-519.0231 58.2333,-504.5802\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"61.1388,-502.6223 52.9436,-495.9074 55.1626,-506.2672 61.1388,-502.6223\"/>\n",
       "<text text-anchor=\"middle\" x=\"81.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M102.8593,-547.7158C107.6256,-535.9937 113.9921,-520.3362 119.6893,-506.3246\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"122.9743,-507.5377 123.4987,-496.9559 116.4898,-504.9011 122.9743,-507.5377\"/>\n",
       "<text text-anchor=\"middle\" x=\"125.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M85.5758,-361.0251C108.0342,-346.2444 140.1664,-325.0969 164.7526,-308.9157\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"166.6771,-311.8392 173.1061,-303.4179 162.8287,-305.9919 166.6771,-311.8392\"/>\n",
       "<text text-anchor=\"middle\" x=\"143.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#cdc0b0\" stroke=\"#cdc0b0\" cx=\"279.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"279.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"279.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"295.5325,-396.8234 241.5325,-396.8234 241.5325,-360.8234 295.5325,-360.8234 295.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"268.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M276.5267,-446.742C274.6692,-430.9611 272.3303,-411.0894 270.6632,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M269.8462,-547.7158C271.3007,-536.3882 273.2271,-521.3856 274.9786,-507.7446\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"278.4711,-508.0265 276.2732,-497.6622 271.5281,-507.1349 278.4711,-508.0265\"/>\n",
       "<text text-anchor=\"middle\" x=\"283.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M252.8199,-547.6045C243.9157,-537.3943 231.9157,-524.8943 219.5325,-515.7351 206.183,-505.8612 190.2569,-497.1113 175.7591,-490.0981\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"177.0195,-486.8234 166.4796,-485.7458 174.0471,-493.161 177.0195,-486.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"244.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M255.4214,-360.8041C246.388,-348.3892 234.1428,-331.5598 223.5101,-316.9468\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"226.1863,-314.676 217.4726,-308.6492 220.526,-318.7945 226.1863,-314.676\"/>\n",
       "<text text-anchor=\"middle\" x=\"250.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"160.5325,-396.8234 106.5325,-396.8234 106.5325,-360.8234 160.5325,-360.8234 160.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M133.5325,-446.742C133.5325,-430.9611 133.5325,-411.0894 133.5325,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#9932cc\" stroke=\"#9932cc\" cx=\"200.5325\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-36 173.5325,-36 173.5325,0 227.5325,0 227.5325,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M198.9624,-86.0025C198.5259,-76.0241 198.2417,-64.476 198.5325,-54 198.6923,-48.2434 198.9955,-41.9749 199.3185,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-186.8925C200.5325,-175.6493 200.5325,-160.7859 200.5325,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-147.194 200.5325,-137.194 197.0326,-147.1941 204.0326,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-36.1023C200.5325,-47.389 200.5325,-62.3004 200.5325,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"197.0326,-75.9186 200.5325,-85.9186 204.0326,-75.9187 197.0326,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M120.1086,-397.0075C116.8091,-402.4641 113.7362,-408.6479 112.0325,-414.8234 109.7973,-422.9254 110.9831,-431.4921 113.6932,-439.467\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"110.5269,-440.9668 117.6275,-448.8301 116.9804,-438.2551 110.5269,-440.9668\"/>\n",
       "<text text-anchor=\"middle\" x=\"121.2825\" y=\"-417.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x114416510>"
      ]
     },
     "execution_count": 7,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "rf,_,_ = ReachabilityForm.reduce(\n",
    "    mc,\"init\",\"target\")\n",
    "rf.system.digraph()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Certification "
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now demonstrate how Farkas certificates can be generated (by *generate_farkas_certificate*) and verified (by *check_farkas_certificate*).\n",
    "These methods take an RF, and a specification of the threshold property that should be certified.\n",
    "We first generate two certificates using two different solvers, and then verify that they are valid:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "cert1 = generate_farkas_certificate(\n",
    "    rf,\"max\",\">=\",0.55,solver=\"cbc\")\n",
    "cert2 = generate_farkas_certificate(\n",
    "    rf,\"max\",\">=\",0.55,solver=\"glpk\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "check_farkas_certificate(\n",
    "    rf,\"max\",\">=\",0.55,cert1)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "True"
      ]
     },
     "execution_count": 10,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "check_farkas_certificate(\n",
    "    rf,\"max\",\">=\",0.55,cert2)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "If the threshold property is not satisfied by the model, no Farkas certificate can be produced."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Property is not satisfied!\n"
     ]
    }
   ],
   "source": [
    "fark_cert = generate_farkas_certificate(\n",
    "    rf,\"min\",\">=\",0.55,solver=\"cbc\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Witnessing subsystems"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now turn to the computation of witnessing subsystems, where we first cover the methods for exactly minimizing the number of states for a given threshold property.\n",
    "In the context of witnessing subsystems, we only consider lower-bounded threshold properties, as reachability probabilities decrease in subsystems."
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## minimal WS"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The class *MILPExact* (which is a special kind of *ProblemFormulation*) is used to specify queries for exact minimization of an RF for a given threshold property.\n",
    "It is initialised by specifying the *mode* (min or max) and the solver that should be used."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "milp_exact_max = MILPExact(\n",
    "    \"max\",solver=\"cbc\")"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The *solve* method now takes an RF and a threshold, constructs the MILP and solves it by calling the specified solver."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "res = milp_exact_max.solve(rf,0.1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "If successull, the result will contain a subsystem that can also be graphically rendered:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"326pt\" height=\"1075pt\"\n",
       " viewBox=\"0.00 0.00 326.06 1075.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1071.4701)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1071.4701 322.065,-1071.4701 322.065,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"216.5325\" cy=\"-1042.0143\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"216.5325\" y=\"-1044.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"216.5325\" y=\"-1030.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"225.4661,-979.5584 133.5989,-979.5584 133.5989,-943.5584 225.4661,-943.5584 225.4661,-979.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-964.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-950.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[0]=0.50000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M205.2302,-1017.4377C199.6197,-1005.2377 192.9628,-990.7624 187.8302,-979.6018\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"301.4661,-925.5584 209.5989,-925.5584 209.5989,-889.5584 301.4661,-889.5584 301.4661,-925.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"255.5325\" y=\"-910.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "<text text-anchor=\"middle\" x=\"255.5325\" y=\"-896.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[1]=0.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M223.8681,-1016.7242C231.5468,-990.2513 243.4154,-949.3331 250.2309,-925.8361\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"179.5325\" cy=\"-846.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-848.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-834.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"223.4661,-770.6468 131.5989,-770.6468 131.5989,-734.6468 223.4661,-734.6468 223.4661,-770.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"177.5325\" y=\"-755.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"177.5325\" y=\"-741.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[2]=0.50000</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M178.986,-820.5654C178.6483,-804.7845 178.223,-784.9127 177.9199,-770.7491\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M179.5325,-943.5185C179.5325,-927.1001 179.5325,-902.3805 179.5325,-881.9513\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"183.0326,-881.726 179.5325,-871.726 176.0326,-881.726 183.0326,-881.726\"/>\n",
       "<text text-anchor=\"middle\" x=\"188.2825\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"267.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"267.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"267.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">green</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"294.5325,-583.7351 240.5325,-583.7351 240.5325,-547.7351 294.5325,-547.7351 294.5325,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"267.5325\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M267.5325,-633.6537C267.5325,-617.8728 267.5325,-598.001 267.5325,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M256.4149,-889.2954C258.3939,-848.3358 263.2159,-748.5327 265.8113,-694.8153\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"269.3124,-694.8746 266.2992,-684.7173 262.3206,-694.5368 269.3124,-694.8746\"/>\n",
       "<text text-anchor=\"middle\" x=\"270.2825\" y=\"-791.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"95.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"122.5325,-583.7351 68.5325,-583.7351 68.5325,-547.7351 122.5325,-547.7351 122.5325,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M95.5325,-633.6537C95.5325,-617.8728 95.5325,-598.001 95.5325,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M150.535,-734.3644C143.7473,-729.0892 136.7689,-723.0218 131.0325,-716.6468 124.3965,-709.2721 118.2692,-700.496 113.0392,-692.0505\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"116.0436,-690.2549 107.93,-683.4416 110.0238,-693.8275 116.0436,-690.2549\"/>\n",
       "<text text-anchor=\"middle\" x=\"140.2825\" y=\"-705.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"200.5325\" cy=\"-285.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-288.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-274.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M184.8098,-734.3554C191.5481,-715.748 200.5325,-685.9255 200.5325,-659.1909 200.5325,-659.1909 200.5325,-659.1909 200.5325,-378.8234 200.5325,-359.8782 200.5325,-338.7727 200.5325,-321.419\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-321.1515 200.5325,-311.1515 197.0326,-321.1516 204.0326,-321.1515\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#ff0000\" stroke=\"#ff0000\" cx=\"133.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M174.6455,-734.2511C167.4492,-688.3962 148.614,-568.3782 139.1419,-508.0227\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"142.5498,-507.1618 137.5416,-497.8254 135.6344,-508.2471 142.5498,-507.1618\"/>\n",
       "<text text-anchor=\"middle\" x=\"165.2825\" y=\"-604.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"246.4661,-222.9117 154.5989,-222.9117 154.5989,-186.9117 246.4661,-186.9117 246.4661,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-207.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-193.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[7]=0.10000</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-259.9108C200.5325,-247.9411 200.5325,-233.9453 200.5325,-223.0679\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"38.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"85.5325,-396.8234 31.5325,-396.8234 31.5325,-360.8234 85.5325,-360.8234 85.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"58.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M43.9976,-446.742C47.3748,-430.9611 51.6274,-411.0894 54.6585,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M84.5423,-547.7158C77.0946,-535.5047 67.0422,-519.0231 58.2333,-504.5802\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"61.1388,-502.6223 52.9436,-495.9074 55.1626,-506.2672 61.1388,-502.6223\"/>\n",
       "<text text-anchor=\"middle\" x=\"81.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M102.8593,-547.7158C107.6256,-535.9937 113.9921,-520.3362 119.6893,-506.3246\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"122.9743,-507.5377 123.4987,-496.9559 116.4898,-504.9011 122.9743,-507.5377\"/>\n",
       "<text text-anchor=\"middle\" x=\"125.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M85.5758,-361.0251C108.0342,-346.2444 140.1664,-325.0969 164.7526,-308.9157\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"166.6771,-311.8392 173.1061,-303.4179 162.8287,-305.9919 166.6771,-311.8392\"/>\n",
       "<text text-anchor=\"middle\" x=\"143.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"279.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"279.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"279.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"295.5325,-396.8234 241.5325,-396.8234 241.5325,-360.8234 295.5325,-360.8234 295.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"268.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M276.5267,-446.742C274.6692,-430.9611 272.3303,-411.0894 270.6632,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M269.8462,-547.7158C271.3007,-536.3882 273.2271,-521.3856 274.9786,-507.7446\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"278.4711,-508.0265 276.2732,-497.6622 271.5281,-507.1349 278.4711,-508.0265\"/>\n",
       "<text text-anchor=\"middle\" x=\"283.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M252.8199,-547.6045C243.9157,-537.3943 231.9157,-524.8943 219.5325,-515.7351 206.183,-505.8612 190.2569,-497.1113 175.7591,-490.0981\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"177.0195,-486.8234 166.4796,-485.7458 174.0471,-493.161 177.0195,-486.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"244.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M255.4214,-360.8041C246.388,-348.3892 234.1428,-331.5598 223.5101,-316.9468\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"226.1863,-314.676 217.4726,-308.6492 220.526,-318.7945 226.1863,-314.676\"/>\n",
       "<text text-anchor=\"middle\" x=\"250.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"160.5325,-396.8234 106.5325,-396.8234 106.5325,-360.8234 160.5325,-360.8234 160.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M133.5325,-446.742C133.5325,-430.9611 133.5325,-411.0894 133.5325,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#00ff00\" stroke=\"#00ff00\" cx=\"200.5325\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-36 173.5325,-36 173.5325,0 227.5325,0 227.5325,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M198.9624,-86.0025C198.5259,-76.0241 198.2417,-64.476 198.5325,-54 198.6923,-48.2434 198.9955,-41.9749 199.3185,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-186.8925C200.5325,-175.6493 200.5325,-160.7859 200.5325,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-147.194 200.5325,-137.194 197.0326,-147.1941 204.0326,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-36.1023C200.5325,-47.389 200.5325,-62.3004 200.5325,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"197.0326,-75.9186 200.5325,-85.9186 204.0326,-75.9187 197.0326,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M120.1086,-397.0075C116.8091,-402.4641 113.7362,-408.6479 112.0325,-414.8234 109.7973,-422.9254 110.9831,-431.4921 113.6932,-439.467\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"110.5269,-440.9668 117.6275,-448.8301 116.9804,-438.2551 110.5269,-440.9668\"/>\n",
       "<text text-anchor=\"middle\" x=\"121.2825\" y=\"-417.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x114416690>"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res.subsystem.digraph()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "If we increase the threshold to $0.3$, the best choice is not to include only the upper-branch of the MDP (which guarantees a probability of $0.5$ to reach the target)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "res = milp_exact_max.solve(rf,0.3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"332pt\" height=\"1075pt\"\n",
       " viewBox=\"0.00 0.00 332.50 1075.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1071.4701)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1071.4701 328.4993,-1071.4701 328.4993,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"229.5325\" cy=\"-1042.0143\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"229.5325\" y=\"-1044.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"229.5325\" y=\"-1030.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"237.4661,-979.5584 145.5989,-979.5584 145.5989,-943.5584 237.4661,-943.5584 237.4661,-979.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"191.5325\" y=\"-964.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"191.5325\" y=\"-950.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[0]=0.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M217.9248,-1017.4377C212.1626,-1005.2377 205.3258,-990.7624 200.0545,-979.6018\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"313.4661,-925.5584 221.5989,-925.5584 221.5989,-889.5584 313.4661,-889.5584 313.4661,-925.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"267.5325\" y=\"-910.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "<text text-anchor=\"middle\" x=\"267.5325\" y=\"-896.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[1]=1.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M236.68,-1016.7242C244.1618,-990.2513 255.7261,-949.3331 262.3669,-925.8361\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"185.5325\" cy=\"-846.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"185.5325\" y=\"-848.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"185.5325\" y=\"-834.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"189.5325,-770.6468 135.5325,-770.6468 135.5325,-734.6468 189.5325,-734.6468 189.5325,-770.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"162.5325\" y=\"-748.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M179.2476,-820.5654C175.3639,-804.7845 170.4733,-784.9127 166.9876,-770.7491\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M190.595,-943.5185C189.7418,-927.1001 188.4571,-902.3805 187.3955,-881.9513\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"190.8784,-881.5308 186.8641,-871.726 183.8879,-881.8942 190.8784,-881.5308\"/>\n",
       "<text text-anchor=\"middle\" x=\"199.2825\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"270.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"270.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"270.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">green</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"320.4661,-583.7351 228.5989,-583.7351 228.5989,-547.7351 320.4661,-547.7351 320.4661,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"274.5325\" y=\"-568.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"274.5325\" y=\"-554.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[5]=0.60000</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M271.6255,-633.6537C272.3009,-617.8728 273.1515,-598.001 273.7577,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M267.7531,-889.2954C268.2478,-848.3358 269.4533,-748.5327 270.1022,-694.8153\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"273.603,-694.7589 270.2242,-684.7173 266.6035,-694.6743 273.603,-694.7589\"/>\n",
       "<text text-anchor=\"middle\" x=\"278.2825\" y=\"-791.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"95.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"122.5325,-583.7351 68.5325,-583.7351 68.5325,-547.7351 122.5325,-547.7351 122.5325,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M95.5325,-633.6537C95.5325,-617.8728 95.5325,-598.001 95.5325,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M145.5761,-734.4506C140.6845,-728.8934 135.4729,-722.6591 131.0325,-716.6468 125.3029,-708.8891 119.5905,-700.1853 114.4757,-691.9442\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"117.3745,-689.9749 109.1875,-683.25 111.3939,-693.6126 117.3745,-689.9749\"/>\n",
       "<text text-anchor=\"middle\" x=\"140.2825\" y=\"-705.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"200.5325\" cy=\"-285.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-288.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-274.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M174.7651,-734.557C185.8737,-716.3463 200.5325,-687.0397 200.5325,-659.1909 200.5325,-659.1909 200.5325,-659.1909 200.5325,-378.8234 200.5325,-359.8782 200.5325,-338.7727 200.5325,-321.419\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-321.1515 200.5325,-311.1515 197.0326,-321.1516 204.0326,-321.1515\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#ff0000\" stroke=\"#ff0000\" cx=\"133.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M160.6297,-734.2511C155.8867,-688.3962 143.4725,-568.3782 137.2296,-508.0227\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"140.6852,-507.4122 136.1749,-497.8254 133.7224,-508.1324 140.6852,-507.4122\"/>\n",
       "<text text-anchor=\"middle\" x=\"157.2825\" y=\"-604.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"246.4661,-222.9117 154.5989,-222.9117 154.5989,-186.9117 246.4661,-186.9117 246.4661,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-207.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-193.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[7]=0.30000</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-259.9108C200.5325,-247.9411 200.5325,-233.9453 200.5325,-223.0679\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"38.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"85.5325,-396.8234 31.5325,-396.8234 31.5325,-360.8234 85.5325,-360.8234 85.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"58.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M43.9976,-446.742C47.3748,-430.9611 51.6274,-411.0894 54.6585,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M84.5423,-547.7158C77.0946,-535.5047 67.0422,-519.0231 58.2333,-504.5802\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"61.1388,-502.6223 52.9436,-495.9074 55.1626,-506.2672 61.1388,-502.6223\"/>\n",
       "<text text-anchor=\"middle\" x=\"81.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M102.8593,-547.7158C107.6256,-535.9937 113.9921,-520.3362 119.6893,-506.3246\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"122.9743,-507.5377 123.4987,-496.9559 116.4898,-504.9011 122.9743,-507.5377\"/>\n",
       "<text text-anchor=\"middle\" x=\"125.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M85.5758,-361.0251C108.0342,-346.2444 140.1664,-325.0969 164.7526,-308.9157\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"166.6771,-311.8392 173.1061,-303.4179 162.8287,-305.9919 166.6771,-311.8392\"/>\n",
       "<text text-anchor=\"middle\" x=\"143.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"281.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"281.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"281.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"324.4661,-396.8234 232.5989,-396.8234 232.5989,-360.8234 324.4661,-360.8234 324.4661,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"278.5325\" y=\"-381.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"278.5325\" y=\"-367.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[6]=0.30000</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M280.7127,-446.742C280.2061,-430.9611 279.5682,-411.0894 279.1136,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M275.8822,-547.7158C276.7243,-536.4727 277.8376,-521.6093 278.8532,-508.0503\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"282.3479,-508.2509 279.6047,-498.0174 275.3674,-507.728 282.3479,-508.2509\"/>\n",
       "<text text-anchor=\"middle\" x=\"287.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M256.7495,-547.2813C246.459,-537.2107 232.9261,-524.9542 219.5325,-515.7351 205.8552,-506.3206 189.8554,-497.6738 175.3904,-490.6147\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"176.6796,-487.3522 166.1462,-486.2131 173.6702,-493.6723 176.6796,-487.3522\"/>\n",
       "<text text-anchor=\"middle\" x=\"246.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M263.4933,-360.8041C252.8853,-348.0941 238.4158,-330.7574 226.0228,-315.9088\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"228.484,-313.3955 219.3892,-307.9608 223.1099,-317.8809 228.484,-313.3955\"/>\n",
       "<text text-anchor=\"middle\" x=\"255.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"160.5325,-396.8234 106.5325,-396.8234 106.5325,-360.8234 160.5325,-360.8234 160.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M133.5325,-446.742C133.5325,-430.9611 133.5325,-411.0894 133.5325,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#00ff00\" stroke=\"#00ff00\" cx=\"200.5325\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-36 173.5325,-36 173.5325,0 227.5325,0 227.5325,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M198.9624,-86.0025C198.5259,-76.0241 198.2417,-64.476 198.5325,-54 198.6923,-48.2434 198.9955,-41.9749 199.3185,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-186.8925C200.5325,-175.6493 200.5325,-160.7859 200.5325,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-147.194 200.5325,-137.194 197.0326,-147.1941 204.0326,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-36.1023C200.5325,-47.389 200.5325,-62.3004 200.5325,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"197.0326,-75.9186 200.5325,-85.9186 204.0326,-75.9187 197.0326,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M120.1086,-397.0075C116.8091,-402.4641 113.7362,-408.6479 112.0325,-414.8234 109.7973,-422.9254 110.9831,-431.4921 113.6932,-439.467\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"110.5269,-440.9668 117.6275,-448.8301 116.9804,-438.2551 110.5269,-440.9668\"/>\n",
       "<text text-anchor=\"middle\" x=\"121.2825\" y=\"-417.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x1143e8a10>"
      ]
     },
     "execution_count": 16,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res.subsystem.digraph()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Increasing the threshold to above $0.5$ makes the lower branch better again, although all three states now have to be included in the subsystem."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "res = milp_exact_max.solve(rf,0.56)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"326pt\" height=\"1075pt\"\n",
       " viewBox=\"0.00 0.00 326.06 1075.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1071.4701)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1071.4701 322.065,-1071.4701 322.065,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"216.5325\" cy=\"-1042.0143\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"216.5325\" y=\"-1044.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"216.5325\" y=\"-1030.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"225.4661,-979.5584 133.5989,-979.5584 133.5989,-943.5584 225.4661,-943.5584 225.4661,-979.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-964.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-950.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[0]=1.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M205.2302,-1017.4377C199.6197,-1005.2377 192.9628,-990.7624 187.8302,-979.6018\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"301.4661,-925.5584 209.5989,-925.5584 209.5989,-889.5584 301.4661,-889.5584 301.4661,-925.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"255.5325\" y=\"-910.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "<text text-anchor=\"middle\" x=\"255.5325\" y=\"-896.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[1]=0.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M223.8681,-1016.7242C231.5468,-990.2513 243.4154,-949.3331 250.2309,-925.8361\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"179.5325\" cy=\"-846.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-848.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-834.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"223.4661,-770.6468 131.5989,-770.6468 131.5989,-734.6468 223.4661,-734.6468 223.4661,-770.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"177.5325\" y=\"-755.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"177.5325\" y=\"-741.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[2]=1.00000</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M178.986,-820.5654C178.6483,-804.7845 178.223,-784.9127 177.9199,-770.7491\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M179.5325,-943.5185C179.5325,-927.1001 179.5325,-902.3805 179.5325,-881.9513\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"183.0326,-881.726 179.5325,-871.726 176.0326,-881.726 183.0326,-881.726\"/>\n",
       "<text text-anchor=\"middle\" x=\"188.2825\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"267.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"267.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"267.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">green</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"294.5325,-583.7351 240.5325,-583.7351 240.5325,-547.7351 294.5325,-547.7351 294.5325,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"267.5325\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M267.5325,-633.6537C267.5325,-617.8728 267.5325,-598.001 267.5325,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M256.4149,-889.2954C258.3939,-848.3358 263.2159,-748.5327 265.8113,-694.8153\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"269.3124,-694.8746 266.2992,-684.7173 262.3206,-694.5368 269.3124,-694.8746\"/>\n",
       "<text text-anchor=\"middle\" x=\"270.2825\" y=\"-791.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"93.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"93.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"93.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"134.4661,-583.7351 42.5989,-583.7351 42.5989,-547.7351 134.4661,-547.7351 134.4661,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"88.5325\" y=\"-568.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"88.5325\" y=\"-554.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[3]=0.60000</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M92.1662,-633.6537C91.3219,-617.8728 90.2588,-598.001 89.501,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M151.1259,-734.6429C144.1872,-729.2805 136.986,-723.1002 131.0325,-716.6468 124.1988,-709.2391 117.786,-700.4519 112.2623,-692.0062\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"115.1356,-690.0006 106.8475,-683.4006 109.2108,-693.7285 115.1356,-690.0006\"/>\n",
       "<text text-anchor=\"middle\" x=\"140.2825\" y=\"-705.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"200.5325\" cy=\"-285.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-288.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-274.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M184.8098,-734.3554C191.5481,-715.748 200.5325,-685.9255 200.5325,-659.1909 200.5325,-659.1909 200.5325,-659.1909 200.5325,-378.8234 200.5325,-359.8782 200.5325,-338.7727 200.5325,-321.419\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-321.1515 200.5325,-311.1515 197.0326,-321.1516 204.0326,-321.1515\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#ff0000\" stroke=\"#ff0000\" cx=\"133.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M174.6455,-734.2511C167.4492,-688.3962 148.614,-568.3782 139.1419,-508.0227\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"142.5498,-507.1618 137.5416,-497.8254 135.6344,-508.2471 142.5498,-507.1618\"/>\n",
       "<text text-anchor=\"middle\" x=\"165.2825\" y=\"-604.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"246.4661,-222.9117 154.5989,-222.9117 154.5989,-186.9117 246.4661,-186.9117 246.4661,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-207.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-193.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[7]=0.56000</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-259.9108C200.5325,-247.9411 200.5325,-233.9453 200.5325,-223.0679\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"38.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"93.4661,-396.8234 1.5989,-396.8234 1.5989,-360.8234 93.4661,-360.8234 93.4661,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"47.5325\" y=\"-381.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"47.5325\" y=\"-367.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[4]=0.36000</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M40.9918,-446.742C42.5115,-430.9611 44.4252,-411.0894 45.7892,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M78.892,-547.7158C72.5136,-535.794 63.9575,-519.8015 56.3648,-505.6099\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"59.3506,-503.7712 51.547,-496.6049 53.1784,-507.0734 59.3506,-503.7712\"/>\n",
       "<text text-anchor=\"middle\" x=\"77.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M97.2089,-547.7158C102.8948,-535.9075 110.5035,-520.1057 117.2879,-506.0158\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"120.6345,-507.1333 121.8194,-496.6049 114.3275,-504.0964 120.6345,-507.1333\"/>\n",
       "<text text-anchor=\"middle\" x=\"121.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M77.0324,-360.8041C101.6857,-345.7454 136.9715,-324.192 163.5179,-307.9768\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"165.4482,-310.8992 172.1576,-302.6995 161.7992,-304.9254 165.4482,-310.8992\"/>\n",
       "<text text-anchor=\"middle\" x=\"138.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"279.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"279.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"279.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"295.5325,-396.8234 241.5325,-396.8234 241.5325,-360.8234 295.5325,-360.8234 295.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"268.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M276.5267,-446.742C274.6692,-430.9611 272.3303,-411.0894 270.6632,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M269.8462,-547.7158C271.3007,-536.3882 273.2271,-521.3856 274.9786,-507.7446\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"278.4711,-508.0265 276.2732,-497.6622 271.5281,-507.1349 278.4711,-508.0265\"/>\n",
       "<text text-anchor=\"middle\" x=\"283.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M252.8199,-547.6045C243.9157,-537.3943 231.9157,-524.8943 219.5325,-515.7351 206.183,-505.8612 190.2569,-497.1113 175.7591,-490.0981\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"177.0195,-486.8234 166.4796,-485.7458 174.0471,-493.161 177.0195,-486.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"244.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M255.4214,-360.8041C246.388,-348.3892 234.1428,-331.5598 223.5101,-316.9468\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"226.1863,-314.676 217.4726,-308.6492 220.526,-318.7945 226.1863,-314.676\"/>\n",
       "<text text-anchor=\"middle\" x=\"250.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"165.5325,-396.8234 111.5325,-396.8234 111.5325,-360.8234 165.5325,-360.8234 165.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"138.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M134.8988,-446.742C135.7431,-430.9611 136.8062,-411.0894 137.564,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#00ff00\" stroke=\"#00ff00\" cx=\"200.5325\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-36 173.5325,-36 173.5325,0 227.5325,0 227.5325,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M198.9624,-86.0025C198.5259,-76.0241 198.2417,-64.476 198.5325,-54 198.6923,-48.2434 198.9955,-41.9749 199.3185,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-186.8925C200.5325,-175.6493 200.5325,-160.7859 200.5325,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-147.194 200.5325,-137.194 197.0326,-147.1941 204.0326,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-36.1023C200.5325,-47.389 200.5325,-62.3004 200.5325,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"197.0326,-75.9186 200.5325,-85.9186 204.0326,-75.9187 197.0326,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M123.8737,-396.8526C120.2675,-402.3067 116.9054,-408.528 115.0325,-414.8234 112.7003,-422.6626 113.5097,-431.0622 115.7618,-438.9519\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"112.5583,-440.3848 119.2582,-448.5922 119.1389,-437.9981 112.5583,-440.3848\"/>\n",
       "<text text-anchor=\"middle\" x=\"124.2825\" y=\"-417.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x114416150>"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res.subsystem.digraph()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "We now consider witness for minimal reachability. Such a witness needs to ensure that the threshold is met by *all* possible schedulers. For $0.1$, it is enough to include the first state in the lower branch, but for $0.3$ already all states have to be included."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "milp_exact_min = MILPExact(\n",
    "    \"min\",solver=\"cbc\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"367pt\" height=\"1174pt\"\n",
       " viewBox=\"0.00 0.00 366.54 1174.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1170.4651)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1170.4651 362.5394,-1170.4651 362.5394,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"252.5325\" cy=\"-1131.1097\" rx=\"65.0137\" ry=\"35.2113\"/>\n",
       "<text text-anchor=\"middle\" x=\"252.5325\" y=\"-1140.9097\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"252.5325\" y=\"-1126.9097\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "<text text-anchor=\"middle\" x=\"252.5325\" y=\"-1112.9097\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[0]=0.10000</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"247.5325,-1058.7544 193.5325,-1058.7544 193.5325,-1022.7544 247.5325,-1022.7544 247.5325,-1058.7544\"/>\n",
       "<text text-anchor=\"middle\" x=\"220.5325\" y=\"-1036.5544\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M240.1605,-1096.176C235.6581,-1083.463 230.7511,-1069.6076 226.9697,-1058.9305\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"312.5325,-1004.7544 258.5325,-1004.7544 258.5325,-968.7544 312.5325,-968.7544 312.5325,-1004.7544\"/>\n",
       "<text text-anchor=\"middle\" x=\"285.5325\" y=\"-982.5544\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M260.6052,-1095.7965C267.1691,-1067.0831 276.1654,-1027.73 281.3624,-1004.9959\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"192.5325\" cy=\"-915.3991\" rx=\"65.0137\" ry=\"35.2113\"/>\n",
       "<text text-anchor=\"middle\" x=\"192.5325\" y=\"-925.1991\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"192.5325\" y=\"-911.1991\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "<text text-anchor=\"middle\" x=\"192.5325\" y=\"-897.1991\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[1]=0.10000</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"191.5325,-830.0437 137.5325,-830.0437 137.5325,-794.0437 191.5325,-794.0437 191.5325,-830.0437\"/>\n",
       "<text text-anchor=\"middle\" x=\"164.5325\" y=\"-807.8437\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M183.053,-880.4077C178.4838,-863.5416 173.1949,-844.019 169.4418,-830.1651\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M216.461,-1022.5267C212.8341,-1006.2888 207.3754,-981.8504 202.5872,-960.4137\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"205.9685,-959.4957 200.3726,-950.4992 199.1368,-961.0217 205.9685,-959.4957\"/>\n",
       "<text text-anchor=\"middle\" x=\"221.2825\" y=\"-982.5544\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"293.5325\" cy=\"-708.6884\" rx=\"65.0137\" ry=\"35.2113\"/>\n",
       "<text text-anchor=\"middle\" x=\"293.5325\" y=\"-718.4884\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"293.5325\" y=\"-704.4884\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">green</text>\n",
       "<text text-anchor=\"middle\" x=\"293.5325\" y=\"-690.4884\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[4]=0.10000</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"320.5325,-623.333 266.5325,-623.333 266.5325,-587.333 320.5325,-587.333 320.5325,-623.333\"/>\n",
       "<text text-anchor=\"middle\" x=\"293.5325\" y=\"-601.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M293.5325,-673.1193C293.5325,-656.4191 293.5325,-637.225 293.5325,-623.5341\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M286.0574,-968.5097C287.2929,-925.5641 290.4155,-817.0289 292.2097,-754.6675\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"295.718,-754.4262 292.5071,-744.3296 288.7209,-754.2248 295.718,-754.4262\"/>\n",
       "<text text-anchor=\"middle\" x=\"298.2825\" y=\"-850.8437\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"95.5325\" cy=\"-708.6884\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-711.4884\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-697.4884\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"122.5325,-623.333 68.5325,-623.333 68.5325,-587.333 122.5325,-587.333 122.5325,-623.333\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-601.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M95.5325,-683.1399C95.5325,-664.6086 95.5325,-639.9942 95.5325,-623.4563\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M145.8047,-793.7964C140.6983,-788.3388 135.3809,-782.1703 131.0325,-776.0437 123.6208,-765.6013 116.735,-753.4168 111.0383,-742.304\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"114.1373,-740.6753 106.5474,-733.2831 107.8709,-743.795 114.1373,-740.6753\"/>\n",
       "<text text-anchor=\"middle\" x=\"140.2825\" y=\"-764.8437\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"200.5325\" cy=\"-295.267\" rx=\"65.0137\" ry=\"35.2113\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-305.067\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-291.067\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-277.067\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[6]=1.00000</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M174.9452,-794.0337C185.5773,-773.9133 200.5325,-740.04 200.5325,-708.6884 200.5325,-708.6884 200.5325,-708.6884 200.5325,-398.6224 200.5325,-379.7227 200.5325,-358.879 200.5325,-340.8903\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-340.665 200.5325,-330.665 197.0326,-340.6651 204.0326,-340.665\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-558.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#ff0000\" stroke=\"#ff0000\" cx=\"133.5325\" cy=\"-501.9777\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-504.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-490.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M162.7318,-794.033C157.7518,-744.2226 143.7256,-603.9304 137.0928,-537.5884\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"140.5718,-537.2032 136.0943,-527.601 133.6066,-537.8997 140.5718,-537.2032\"/>\n",
       "<text text-anchor=\"middle\" x=\"158.2825\" y=\"-644.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-222.9117 173.5325,-222.9117 173.5325,-186.9117 227.5325,-186.9117 227.5325,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-200.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-259.8155C200.5325,-247.2576 200.5325,-233.6472 200.5325,-223.1191\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"38.5325\" cy=\"-501.9777\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-504.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-490.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"85.5325,-416.6224 31.5325,-416.6224 31.5325,-380.6224 85.5325,-380.6224 85.5325,-416.6224\"/>\n",
       "<text text-anchor=\"middle\" x=\"58.5325\" y=\"-394.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M43.425,-476.6941C47.01,-458.1679 51.7921,-433.4553 55.0074,-416.8391\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M85.6038,-587.3299C77.6916,-572.983 66.3968,-552.5028 56.8545,-535.2002\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"59.6603,-533.0401 51.7662,-525.9737 53.5306,-536.4206 59.6603,-533.0401\"/>\n",
       "<text text-anchor=\"middle\" x=\"84.2825\" y=\"-558.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M102.1516,-587.3299C107.3065,-573.3092 114.615,-553.431 120.8821,-536.3853\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"124.2617,-537.3356 124.4275,-526.7421 117.6917,-534.92 124.2617,-537.3356\"/>\n",
       "<text text-anchor=\"middle\" x=\"122.2825\" y=\"-558.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M83.267,-380.6192C102.5297,-366.5988 129.8399,-346.721 153.2587,-329.6755\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"155.3349,-332.4933 161.3603,-323.7786 151.2155,-326.8337 155.3349,-332.4933\"/>\n",
       "<text text-anchor=\"middle\" x=\"134.2825\" y=\"-351.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"293.5325\" cy=\"-501.9777\" rx=\"65.0137\" ry=\"35.2113\"/>\n",
       "<text text-anchor=\"middle\" x=\"293.5325\" y=\"-511.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"293.5325\" y=\"-497.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "<text text-anchor=\"middle\" x=\"293.5325\" y=\"-483.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[5]=1.00000</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"301.5325,-416.6224 247.5325,-416.6224 247.5325,-380.6224 301.5325,-380.6224 301.5325,-416.6224\"/>\n",
       "<text text-anchor=\"middle\" x=\"274.5325\" y=\"-394.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M287.0469,-466.6977C283.9508,-449.8558 280.3782,-430.4216 277.8447,-416.6403\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M293.5325,-587.3299C293.5325,-576.3465 293.5325,-561.7685 293.5325,-547.7735\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"297.0326,-547.7457 293.5325,-537.7458 290.0326,-547.7458 297.0326,-547.7457\"/>\n",
       "<text text-anchor=\"middle\" x=\"302.2825\" y=\"-558.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M268.1357,-587.1249C254.4652,-577.4697 237.2307,-565.5289 221.5325,-555.333 205.3748,-544.8388 187.2148,-533.7183 171.6065,-524.3613\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"173.1267,-521.1926 162.7458,-519.0739 169.5396,-527.2038 173.1267,-521.1926\"/>\n",
       "<text text-anchor=\"middle\" x=\"251.2825\" y=\"-558.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M261.6427,-380.6192C252.9778,-368.5171 241.1883,-352.0507 230.2755,-336.8089\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"232.9957,-334.5959 224.3284,-328.5026 227.3041,-338.671 232.9957,-334.5959\"/>\n",
       "<text text-anchor=\"middle\" x=\"257.2825\" y=\"-351.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"160.5325,-416.6224 106.5325,-416.6224 106.5325,-380.6224 160.5325,-380.6224 160.5325,-416.6224\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-394.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M133.5325,-476.4292C133.5325,-457.8979 133.5325,-433.2835 133.5325,-416.7456\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#00ff00\" stroke=\"#00ff00\" cx=\"200.5325\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-36 173.5325,-36 173.5325,0 227.5325,0 227.5325,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M198.9624,-86.0025C198.5259,-76.0241 198.2417,-64.476 198.5325,-54 198.6923,-48.2434 198.9955,-41.9749 199.3185,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-186.8925C200.5325,-175.6493 200.5325,-160.7859 200.5325,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-147.194 200.5325,-137.194 197.0326,-147.1941 204.0326,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-36.1023C200.5325,-47.389 200.5325,-62.3004 200.5325,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"197.0326,-75.9186 200.5325,-85.9186 204.0326,-75.9187 197.0326,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M120.1086,-416.8065C116.8091,-422.2631 113.7362,-428.4469 112.0325,-434.6224 108.9583,-445.7656 111.0552,-457.8251 114.9347,-468.6188\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"111.8169,-470.2353 118.9016,-478.113 118.2758,-467.5367 111.8169,-470.2353\"/>\n",
       "<text text-anchor=\"middle\" x=\"121.2825\" y=\"-437.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x114468490>"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res = milp_exact_min.solve(rf,0.1)\n",
    "res.subsystem.digraph()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"420pt\" height=\"1174pt\"\n",
       " viewBox=\"0.00 0.00 420.01 1174.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1170.4651)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1170.4651 416.0137,-1170.4651 416.0137,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"306.0069\" cy=\"-1131.1097\" rx=\"65.0137\" ry=\"35.2113\"/>\n",
       "<text text-anchor=\"middle\" x=\"306.0069\" y=\"-1140.9097\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"306.0069\" y=\"-1126.9097\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "<text text-anchor=\"middle\" x=\"306.0069\" y=\"-1112.9097\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[0]=0.30000</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"301.0069,-1058.7544 247.0069,-1058.7544 247.0069,-1022.7544 301.0069,-1022.7544 301.0069,-1058.7544\"/>\n",
       "<text text-anchor=\"middle\" x=\"274.0069\" y=\"-1036.5544\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M293.6348,-1096.176C289.1324,-1083.463 284.2254,-1069.6076 280.4441,-1058.9305\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"366.0069,-1004.7544 312.0069,-1004.7544 312.0069,-968.7544 366.0069,-968.7544 366.0069,-1004.7544\"/>\n",
       "<text text-anchor=\"middle\" x=\"339.0069\" y=\"-982.5544\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M314.0796,-1095.7965C320.6435,-1067.0831 329.6397,-1027.73 334.8368,-1004.9959\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"246.0069\" cy=\"-915.3991\" rx=\"65.0137\" ry=\"35.2113\"/>\n",
       "<text text-anchor=\"middle\" x=\"246.0069\" y=\"-925.1991\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"246.0069\" y=\"-911.1991\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "<text text-anchor=\"middle\" x=\"246.0069\" y=\"-897.1991\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[1]=0.30000</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"245.0069,-830.0437 191.0069,-830.0437 191.0069,-794.0437 245.0069,-794.0437 245.0069,-830.0437\"/>\n",
       "<text text-anchor=\"middle\" x=\"218.0069\" y=\"-807.8437\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M236.5273,-880.4077C231.9581,-863.5416 226.6693,-844.019 222.9161,-830.1651\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M269.9354,-1022.5267C266.3085,-1006.2888 260.8498,-981.8504 256.0616,-960.4137\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"259.4428,-959.4957 253.847,-950.4992 252.6112,-961.0217 259.4428,-959.4957\"/>\n",
       "<text text-anchor=\"middle\" x=\"274.7569\" y=\"-982.5544\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"347.0069\" cy=\"-708.6884\" rx=\"65.0137\" ry=\"35.2113\"/>\n",
       "<text text-anchor=\"middle\" x=\"347.0069\" y=\"-718.4884\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"347.0069\" y=\"-704.4884\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">green</text>\n",
       "<text text-anchor=\"middle\" x=\"347.0069\" y=\"-690.4884\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[4]=0.30000</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"374.0069,-623.333 320.0069,-623.333 320.0069,-587.333 374.0069,-587.333 374.0069,-623.333\"/>\n",
       "<text text-anchor=\"middle\" x=\"347.0069\" y=\"-601.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M347.0069,-673.1193C347.0069,-656.4191 347.0069,-637.225 347.0069,-623.5341\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M339.5318,-968.5097C340.7673,-925.5641 343.8899,-817.0289 345.684,-754.6675\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"349.1923,-754.4262 345.9815,-744.3296 342.1952,-754.2248 349.1923,-754.4262\"/>\n",
       "<text text-anchor=\"middle\" x=\"351.7569\" y=\"-850.8437\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"123.0069\" cy=\"-708.6884\" rx=\"65.0137\" ry=\"35.2113\"/>\n",
       "<text text-anchor=\"middle\" x=\"123.0069\" y=\"-718.4884\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"123.0069\" y=\"-704.4884\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "<text text-anchor=\"middle\" x=\"123.0069\" y=\"-690.4884\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[2]=0.16667</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"150.0069,-623.333 96.0069,-623.333 96.0069,-587.333 150.0069,-587.333 150.0069,-623.333\"/>\n",
       "<text text-anchor=\"middle\" x=\"123.0069\" y=\"-601.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M123.0069,-673.1193C123.0069,-656.4191 123.0069,-637.225 123.0069,-623.5341\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.931,-793.7607C195.6541,-788.0926 189.8303,-781.819 184.5069,-776.0437 176.2061,-767.0386 167.3075,-757.3266 158.9298,-748.157\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"161.3667,-745.6351 152.0397,-740.6094 156.1969,-750.3546 161.3667,-745.6351\"/>\n",
       "<text text-anchor=\"middle\" x=\"193.7569\" y=\"-764.8437\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"254.0069\" cy=\"-295.267\" rx=\"65.0137\" ry=\"35.2113\"/>\n",
       "<text text-anchor=\"middle\" x=\"254.0069\" y=\"-305.067\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"254.0069\" y=\"-291.067\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "<text text-anchor=\"middle\" x=\"254.0069\" y=\"-277.067\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[6]=1.00000</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M228.4196,-794.0337C239.0517,-773.9133 254.0069,-740.04 254.0069,-708.6884 254.0069,-708.6884 254.0069,-708.6884 254.0069,-398.6224 254.0069,-379.7227 254.0069,-358.879 254.0069,-340.8903\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"257.507,-340.665 254.0069,-330.665 250.507,-340.6651 257.507,-340.665\"/>\n",
       "<text text-anchor=\"middle\" x=\"262.7569\" y=\"-558.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#ff0000\" stroke=\"#ff0000\" cx=\"187.0069\" cy=\"-501.9777\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"187.0069\" y=\"-504.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"187.0069\" y=\"-490.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M216.2062,-794.033C211.2262,-744.2226 197.2,-603.9304 190.5672,-537.5884\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"194.0462,-537.2032 189.5687,-527.601 187.0809,-537.8997 194.0462,-537.2032\"/>\n",
       "<text text-anchor=\"middle\" x=\"211.7569\" y=\"-644.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"281.0069,-222.9117 227.0069,-222.9117 227.0069,-186.9117 281.0069,-186.9117 281.0069,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"254.0069\" y=\"-200.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M254.0069,-259.8155C254.0069,-247.2576 254.0069,-233.6472 254.0069,-223.1191\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"65.0069\" cy=\"-501.9777\" rx=\"65.0137\" ry=\"35.2113\"/>\n",
       "<text text-anchor=\"middle\" x=\"65.0069\" y=\"-511.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"65.0069\" y=\"-497.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "<text text-anchor=\"middle\" x=\"65.0069\" y=\"-483.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[3]=1.00000</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"136.0069,-416.6224 82.0069,-416.6224 82.0069,-380.6224 136.0069,-380.6224 136.0069,-416.6224\"/>\n",
       "<text text-anchor=\"middle\" x=\"109.0069\" y=\"-394.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M79.7806,-467.2744C86.9708,-450.3848 95.3194,-430.7741 101.2481,-416.8475\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M112.904,-587.3299C106.3459,-575.6434 97.5041,-559.8875 89.2026,-545.0943\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"92.0749,-543.0607 84.1288,-536.0528 85.9704,-546.4864 92.0749,-543.0607\"/>\n",
       "<text text-anchor=\"middle\" x=\"111.7569\" y=\"-558.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M134.1548,-587.3299C143.182,-572.7517 156.1305,-551.8407 166.9515,-534.3657\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"170.0952,-535.937 172.3842,-525.5923 164.1438,-532.2517 170.0952,-535.937\"/>\n",
       "<text text-anchor=\"middle\" x=\"162.7569\" y=\"-558.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M134.2639,-380.6192C154.0788,-366.4953 182.2328,-346.4273 206.2631,-329.2986\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"208.459,-332.0315 214.5705,-323.3771 204.3959,-326.3314 208.459,-332.0315\"/>\n",
       "<text text-anchor=\"middle\" x=\"186.7569\" y=\"-351.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"347.0069\" cy=\"-501.9777\" rx=\"65.0137\" ry=\"35.2113\"/>\n",
       "<text text-anchor=\"middle\" x=\"347.0069\" y=\"-511.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"347.0069\" y=\"-497.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "<text text-anchor=\"middle\" x=\"347.0069\" y=\"-483.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[5]=1.00000</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"355.0069,-416.6224 301.0069,-416.6224 301.0069,-380.6224 355.0069,-380.6224 355.0069,-416.6224\"/>\n",
       "<text text-anchor=\"middle\" x=\"328.0069\" y=\"-394.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M340.5213,-466.6977C337.4252,-449.8558 333.8526,-430.4216 331.3191,-416.6403\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M347.0069,-587.3299C347.0069,-576.3465 347.0069,-561.7685 347.0069,-547.7735\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"350.507,-547.7457 347.0069,-537.7458 343.507,-547.7458 350.507,-547.7457\"/>\n",
       "<text text-anchor=\"middle\" x=\"355.7569\" y=\"-558.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M321.61,-587.1249C307.9395,-577.4697 290.7051,-565.5289 275.0069,-555.333 258.8491,-544.8388 240.6892,-533.7183 225.0809,-524.3613\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"226.6011,-521.1926 216.2202,-519.0739 223.014,-527.2038 226.6011,-521.1926\"/>\n",
       "<text text-anchor=\"middle\" x=\"304.7569\" y=\"-558.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M315.1171,-380.6192C306.4522,-368.5171 294.6627,-352.0507 283.7498,-336.8089\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"286.4701,-334.5959 277.8028,-328.5026 280.7785,-338.671 286.4701,-334.5959\"/>\n",
       "<text text-anchor=\"middle\" x=\"310.7569\" y=\"-351.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"214.0069,-416.6224 160.0069,-416.6224 160.0069,-380.6224 214.0069,-380.6224 214.0069,-416.6224\"/>\n",
       "<text text-anchor=\"middle\" x=\"187.0069\" y=\"-394.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M187.0069,-476.4292C187.0069,-457.8979 187.0069,-433.2835 187.0069,-416.7456\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#00ff00\" stroke=\"#00ff00\" cx=\"254.0069\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"254.0069\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"254.0069\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"281.0069,-36 227.0069,-36 227.0069,0 281.0069,0 281.0069,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"254.0069\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M252.4367,-86.0025C252.0003,-76.0241 251.7161,-64.476 252.0069,-54 252.1667,-48.2434 252.4699,-41.9749 252.7928,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M254.0069,-186.8925C254.0069,-175.6493 254.0069,-160.7859 254.0069,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"257.507,-147.194 254.0069,-137.194 250.507,-147.1941 257.507,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"262.7569\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M254.0069,-36.1023C254.0069,-47.389 254.0069,-62.3004 254.0069,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"250.507,-75.9186 254.0069,-85.9186 257.507,-75.9187 250.507,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"262.7569\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M173.583,-416.8065C170.2835,-422.2631 167.2106,-428.4469 165.5069,-434.6224 162.4326,-445.7656 164.5296,-457.8251 168.4091,-468.6188\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"165.2912,-470.2353 172.3759,-478.113 171.7501,-467.5367 165.2912,-470.2353\"/>\n",
       "<text text-anchor=\"middle\" x=\"174.7569\" y=\"-437.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x10a34eb50>"
      ]
     },
     "execution_count": 21,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "res = milp_exact_min.solve(rf,0.3)\n",
    "res.subsystem.digraph()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Heuristics"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The counterpart of *MILPExact* for the heuristc computations is *QSHeur*.\n",
    "As it is an iterative heuristic, we can use the method *solveiter* to return an iterator over the results.\n",
    "In this case, all three iterations return the same subsystem, which, however is not optimal (compare for the results of the exact query for maximum probabilities and threshold $0.1$)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-- results --\n",
      "subsys states:5, value: 5\n",
      "subsys states:5, value: 5\n",
      "subsys states:5, value: 5\n"
     ]
    }
   ],
   "source": [
    "qs_max_heur1 = QSHeur(\n",
    "    \"max\",solver=\"cbc\",iterations=3)\n",
    "results = list(\n",
    "    qs_max_heur1.solveiter(rf,0.1))\n",
    "print_results(results)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"326pt\" height=\"1075pt\"\n",
       " viewBox=\"0.00 0.00 326.06 1075.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1071.4701)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1071.4701 322.065,-1071.4701 322.065,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"216.5325\" cy=\"-1042.0143\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"216.5325\" y=\"-1044.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"216.5325\" y=\"-1030.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"225.4661,-979.5584 133.5989,-979.5584 133.5989,-943.5584 225.4661,-943.5584 225.4661,-979.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-964.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-950.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[0]=0.16129</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M205.2302,-1017.4377C199.6197,-1005.2377 192.9628,-990.7624 187.8302,-979.6018\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"301.4661,-925.5584 209.5989,-925.5584 209.5989,-889.5584 301.4661,-889.5584 301.4661,-925.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"255.5325\" y=\"-910.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "<text text-anchor=\"middle\" x=\"255.5325\" y=\"-896.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[1]=0.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M223.8681,-1016.7242C231.5468,-990.2513 243.4154,-949.3331 250.2309,-925.8361\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"179.5325\" cy=\"-846.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-848.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-834.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"223.4661,-770.6468 131.5989,-770.6468 131.5989,-734.6468 223.4661,-734.6468 223.4661,-770.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"177.5325\" y=\"-755.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"177.5325\" y=\"-741.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[2]=0.16129</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M178.986,-820.5654C178.6483,-804.7845 178.223,-784.9127 177.9199,-770.7491\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M179.5325,-943.5185C179.5325,-927.1001 179.5325,-902.3805 179.5325,-881.9513\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"183.0326,-881.726 179.5325,-871.726 176.0326,-881.726 183.0326,-881.726\"/>\n",
       "<text text-anchor=\"middle\" x=\"188.2825\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"267.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"267.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"267.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">green</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"294.5325,-583.7351 240.5325,-583.7351 240.5325,-547.7351 294.5325,-547.7351 294.5325,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"267.5325\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M267.5325,-633.6537C267.5325,-617.8728 267.5325,-598.001 267.5325,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M256.4149,-889.2954C258.3939,-848.3358 263.2159,-748.5327 265.8113,-694.8153\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"269.3124,-694.8746 266.2992,-684.7173 262.3206,-694.5368 269.3124,-694.8746\"/>\n",
       "<text text-anchor=\"middle\" x=\"270.2825\" y=\"-791.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"93.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"93.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"93.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"134.4661,-583.7351 42.5989,-583.7351 42.5989,-547.7351 134.4661,-547.7351 134.4661,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"88.5325\" y=\"-568.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"88.5325\" y=\"-554.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[3]=0.09677</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M92.1662,-633.6537C91.3219,-617.8728 90.2588,-598.001 89.501,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M151.1259,-734.6429C144.1872,-729.2805 136.986,-723.1002 131.0325,-716.6468 124.1988,-709.2391 117.786,-700.4519 112.2623,-692.0062\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"115.1356,-690.0006 106.8475,-683.4006 109.2108,-693.7285 115.1356,-690.0006\"/>\n",
       "<text text-anchor=\"middle\" x=\"140.2825\" y=\"-705.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"200.5325\" cy=\"-285.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-288.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-274.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M184.8098,-734.3554C191.5481,-715.748 200.5325,-685.9255 200.5325,-659.1909 200.5325,-659.1909 200.5325,-659.1909 200.5325,-378.8234 200.5325,-359.8782 200.5325,-338.7727 200.5325,-321.419\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-321.1515 200.5325,-311.1515 197.0326,-321.1516 204.0326,-321.1515\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#ff0000\" stroke=\"#ff0000\" cx=\"133.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M174.6455,-734.2511C167.4492,-688.3962 148.614,-568.3782 139.1419,-508.0227\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"142.5498,-507.1618 137.5416,-497.8254 135.6344,-508.2471 142.5498,-507.1618\"/>\n",
       "<text text-anchor=\"middle\" x=\"165.2825\" y=\"-604.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"246.4661,-222.9117 154.5989,-222.9117 154.5989,-186.9117 246.4661,-186.9117 246.4661,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-207.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-193.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[7]=0.10000</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-259.9108C200.5325,-247.9411 200.5325,-233.9453 200.5325,-223.0679\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"38.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"93.4661,-396.8234 1.5989,-396.8234 1.5989,-360.8234 93.4661,-360.8234 93.4661,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"47.5325\" y=\"-381.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"47.5325\" y=\"-367.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[4]=0.06774</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M40.9918,-446.742C42.5115,-430.9611 44.4252,-411.0894 45.7892,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M78.892,-547.7158C72.5136,-535.794 63.9575,-519.8015 56.3648,-505.6099\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"59.3506,-503.7712 51.547,-496.6049 53.1784,-507.0734 59.3506,-503.7712\"/>\n",
       "<text text-anchor=\"middle\" x=\"77.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M97.2089,-547.7158C102.8948,-535.9075 110.5035,-520.1057 117.2879,-506.0158\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"120.6345,-507.1333 121.8194,-496.6049 114.3275,-504.0964 120.6345,-507.1333\"/>\n",
       "<text text-anchor=\"middle\" x=\"121.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M77.0324,-360.8041C101.6857,-345.7454 136.9715,-324.192 163.5179,-307.9768\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"165.4482,-310.8992 172.1576,-302.6995 161.7992,-304.9254 165.4482,-310.8992\"/>\n",
       "<text text-anchor=\"middle\" x=\"138.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"279.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"279.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"279.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"295.5325,-396.8234 241.5325,-396.8234 241.5325,-360.8234 295.5325,-360.8234 295.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"268.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M276.5267,-446.742C274.6692,-430.9611 272.3303,-411.0894 270.6632,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M269.8462,-547.7158C271.3007,-536.3882 273.2271,-521.3856 274.9786,-507.7446\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"278.4711,-508.0265 276.2732,-497.6622 271.5281,-507.1349 278.4711,-508.0265\"/>\n",
       "<text text-anchor=\"middle\" x=\"283.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M252.8199,-547.6045C243.9157,-537.3943 231.9157,-524.8943 219.5325,-515.7351 206.183,-505.8612 190.2569,-497.1113 175.7591,-490.0981\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"177.0195,-486.8234 166.4796,-485.7458 174.0471,-493.161 177.0195,-486.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"244.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M255.4214,-360.8041C246.388,-348.3892 234.1428,-331.5598 223.5101,-316.9468\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"226.1863,-314.676 217.4726,-308.6492 220.526,-318.7945 226.1863,-314.676\"/>\n",
       "<text text-anchor=\"middle\" x=\"250.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"165.5325,-396.8234 111.5325,-396.8234 111.5325,-360.8234 165.5325,-360.8234 165.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"138.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M134.8988,-446.742C135.7431,-430.9611 136.8062,-411.0894 137.564,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#00ff00\" stroke=\"#00ff00\" cx=\"200.5325\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-36 173.5325,-36 173.5325,0 227.5325,0 227.5325,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M198.9624,-86.0025C198.5259,-76.0241 198.2417,-64.476 198.5325,-54 198.6923,-48.2434 198.9955,-41.9749 199.3185,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-186.8925C200.5325,-175.6493 200.5325,-160.7859 200.5325,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-147.194 200.5325,-137.194 197.0326,-147.1941 204.0326,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-36.1023C200.5325,-47.389 200.5325,-62.3004 200.5325,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"197.0326,-75.9186 200.5325,-85.9186 204.0326,-75.9187 197.0326,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M123.8737,-396.8526C120.2675,-402.3067 116.9054,-408.528 115.0325,-414.8234 112.7003,-422.6626 113.5097,-431.0622 115.7618,-438.9519\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"112.5583,-440.3848 119.2582,-448.5922 119.1389,-437.9981 112.5583,-440.3848\"/>\n",
       "<text text-anchor=\"middle\" x=\"124.2825\" y=\"-417.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x114416d10>"
      ]
     },
     "execution_count": 23,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "results[2].subsystem.digraph()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "The corresponding computation for minimum probabilities improves after the first iteration and returns the optimal witness."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-- results --\n",
      "subsys states:7, value: 7\n",
      "subsys states:5, value: 5\n",
      "subsys states:5, value: 5\n"
     ]
    }
   ],
   "source": [
    "qs_min_heur = QSHeur(\n",
    "    \"min\",solver=\"cbc\")\n",
    "results = list(\n",
    "    qs_min_heur.solveiter(rf,0.1))\n",
    "print_results(results)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"367pt\" height=\"1174pt\"\n",
       " viewBox=\"0.00 0.00 366.54 1174.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1170.4651)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1170.4651 362.5394,-1170.4651 362.5394,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"252.5325\" cy=\"-1131.1097\" rx=\"65.0137\" ry=\"35.2113\"/>\n",
       "<text text-anchor=\"middle\" x=\"252.5325\" y=\"-1140.9097\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"252.5325\" y=\"-1126.9097\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "<text text-anchor=\"middle\" x=\"252.5325\" y=\"-1112.9097\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[0]=0.10000</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"247.5325,-1058.7544 193.5325,-1058.7544 193.5325,-1022.7544 247.5325,-1022.7544 247.5325,-1058.7544\"/>\n",
       "<text text-anchor=\"middle\" x=\"220.5325\" y=\"-1036.5544\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M240.1605,-1096.176C235.6581,-1083.463 230.7511,-1069.6076 226.9697,-1058.9305\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"312.5325,-1004.7544 258.5325,-1004.7544 258.5325,-968.7544 312.5325,-968.7544 312.5325,-1004.7544\"/>\n",
       "<text text-anchor=\"middle\" x=\"285.5325\" y=\"-982.5544\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M260.6052,-1095.7965C267.1691,-1067.0831 276.1654,-1027.73 281.3624,-1004.9959\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"192.5325\" cy=\"-915.3991\" rx=\"65.0137\" ry=\"35.2113\"/>\n",
       "<text text-anchor=\"middle\" x=\"192.5325\" y=\"-925.1991\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"192.5325\" y=\"-911.1991\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "<text text-anchor=\"middle\" x=\"192.5325\" y=\"-897.1991\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[1]=0.10000</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"191.5325,-830.0437 137.5325,-830.0437 137.5325,-794.0437 191.5325,-794.0437 191.5325,-830.0437\"/>\n",
       "<text text-anchor=\"middle\" x=\"164.5325\" y=\"-807.8437\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M183.053,-880.4077C178.4838,-863.5416 173.1949,-844.019 169.4418,-830.1651\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M216.461,-1022.5267C212.8341,-1006.2888 207.3754,-981.8504 202.5872,-960.4137\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"205.9685,-959.4957 200.3726,-950.4992 199.1368,-961.0217 205.9685,-959.4957\"/>\n",
       "<text text-anchor=\"middle\" x=\"221.2825\" y=\"-982.5544\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"293.5325\" cy=\"-708.6884\" rx=\"65.0137\" ry=\"35.2113\"/>\n",
       "<text text-anchor=\"middle\" x=\"293.5325\" y=\"-718.4884\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"293.5325\" y=\"-704.4884\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">green</text>\n",
       "<text text-anchor=\"middle\" x=\"293.5325\" y=\"-690.4884\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[4]=0.10000</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"320.5325,-623.333 266.5325,-623.333 266.5325,-587.333 320.5325,-587.333 320.5325,-623.333\"/>\n",
       "<text text-anchor=\"middle\" x=\"293.5325\" y=\"-601.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M293.5325,-673.1193C293.5325,-656.4191 293.5325,-637.225 293.5325,-623.5341\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M286.0574,-968.5097C287.2929,-925.5641 290.4155,-817.0289 292.2097,-754.6675\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"295.718,-754.4262 292.5071,-744.3296 288.7209,-754.2248 295.718,-754.4262\"/>\n",
       "<text text-anchor=\"middle\" x=\"298.2825\" y=\"-850.8437\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"95.5325\" cy=\"-708.6884\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-711.4884\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-697.4884\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"122.5325,-623.333 68.5325,-623.333 68.5325,-587.333 122.5325,-587.333 122.5325,-623.333\"/>\n",
       "<text text-anchor=\"middle\" x=\"95.5325\" y=\"-601.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M95.5325,-683.1399C95.5325,-664.6086 95.5325,-639.9942 95.5325,-623.4563\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M145.8047,-793.7964C140.6983,-788.3388 135.3809,-782.1703 131.0325,-776.0437 123.6208,-765.6013 116.735,-753.4168 111.0383,-742.304\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"114.1373,-740.6753 106.5474,-733.2831 107.8709,-743.795 114.1373,-740.6753\"/>\n",
       "<text text-anchor=\"middle\" x=\"140.2825\" y=\"-764.8437\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"200.5325\" cy=\"-295.267\" rx=\"65.0137\" ry=\"35.2113\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-305.067\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-291.067\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-277.067\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[6]=0.50000</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M174.9452,-794.0337C185.5773,-773.9133 200.5325,-740.04 200.5325,-708.6884 200.5325,-708.6884 200.5325,-708.6884 200.5325,-398.6224 200.5325,-379.7227 200.5325,-358.879 200.5325,-340.8903\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-340.665 200.5325,-330.665 197.0326,-340.6651 204.0326,-340.665\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-558.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#ff0000\" stroke=\"#ff0000\" cx=\"133.5325\" cy=\"-501.9777\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-504.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-490.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M162.7318,-794.033C157.7518,-744.2226 143.7256,-603.9304 137.0928,-537.5884\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"140.5718,-537.2032 136.0943,-527.601 133.6066,-537.8997 140.5718,-537.2032\"/>\n",
       "<text text-anchor=\"middle\" x=\"158.2825\" y=\"-644.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-222.9117 173.5325,-222.9117 173.5325,-186.9117 227.5325,-186.9117 227.5325,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-200.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-259.8155C200.5325,-247.2576 200.5325,-233.6472 200.5325,-223.1191\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"38.5325\" cy=\"-501.9777\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-504.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-490.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"85.5325,-416.6224 31.5325,-416.6224 31.5325,-380.6224 85.5325,-380.6224 85.5325,-416.6224\"/>\n",
       "<text text-anchor=\"middle\" x=\"58.5325\" y=\"-394.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M43.425,-476.6941C47.01,-458.1679 51.7921,-433.4553 55.0074,-416.8391\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M85.6038,-587.3299C77.6916,-572.983 66.3968,-552.5028 56.8545,-535.2002\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"59.6603,-533.0401 51.7662,-525.9737 53.5306,-536.4206 59.6603,-533.0401\"/>\n",
       "<text text-anchor=\"middle\" x=\"84.2825\" y=\"-558.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M102.1516,-587.3299C107.3065,-573.3092 114.615,-553.431 120.8821,-536.3853\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"124.2617,-537.3356 124.4275,-526.7421 117.6917,-534.92 124.2617,-537.3356\"/>\n",
       "<text text-anchor=\"middle\" x=\"122.2825\" y=\"-558.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M83.267,-380.6192C102.5297,-366.5988 129.8399,-346.721 153.2587,-329.6755\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"155.3349,-332.4933 161.3603,-323.7786 151.2155,-326.8337 155.3349,-332.4933\"/>\n",
       "<text text-anchor=\"middle\" x=\"134.2825\" y=\"-351.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"293.5325\" cy=\"-501.9777\" rx=\"65.0137\" ry=\"35.2113\"/>\n",
       "<text text-anchor=\"middle\" x=\"293.5325\" y=\"-511.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"293.5325\" y=\"-497.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "<text text-anchor=\"middle\" x=\"293.5325\" y=\"-483.7777\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[5]=0.20000</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"301.5325,-416.6224 247.5325,-416.6224 247.5325,-380.6224 301.5325,-380.6224 301.5325,-416.6224\"/>\n",
       "<text text-anchor=\"middle\" x=\"274.5325\" y=\"-394.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M287.0469,-466.6977C283.9508,-449.8558 280.3782,-430.4216 277.8447,-416.6403\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M293.5325,-587.3299C293.5325,-576.3465 293.5325,-561.7685 293.5325,-547.7735\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"297.0326,-547.7457 293.5325,-537.7458 290.0326,-547.7458 297.0326,-547.7457\"/>\n",
       "<text text-anchor=\"middle\" x=\"302.2825\" y=\"-558.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M268.1357,-587.1249C254.4652,-577.4697 237.2307,-565.5289 221.5325,-555.333 205.3748,-544.8388 187.2148,-533.7183 171.6065,-524.3613\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"173.1267,-521.1926 162.7458,-519.0739 169.5396,-527.2038 173.1267,-521.1926\"/>\n",
       "<text text-anchor=\"middle\" x=\"251.2825\" y=\"-558.133\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M261.6427,-380.6192C252.9778,-368.5171 241.1883,-352.0507 230.2755,-336.8089\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"232.9957,-334.5959 224.3284,-328.5026 227.3041,-338.671 232.9957,-334.5959\"/>\n",
       "<text text-anchor=\"middle\" x=\"257.2825\" y=\"-351.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"160.5325,-416.6224 106.5325,-416.6224 106.5325,-380.6224 160.5325,-380.6224 160.5325,-416.6224\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-394.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M133.5325,-476.4292C133.5325,-457.8979 133.5325,-433.2835 133.5325,-416.7456\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#00ff00\" stroke=\"#00ff00\" cx=\"200.5325\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-36 173.5325,-36 173.5325,0 227.5325,0 227.5325,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M198.9624,-86.0025C198.5259,-76.0241 198.2417,-64.476 198.5325,-54 198.6923,-48.2434 198.9955,-41.9749 199.3185,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-186.8925C200.5325,-175.6493 200.5325,-160.7859 200.5325,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-147.194 200.5325,-137.194 197.0326,-147.1941 204.0326,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-36.1023C200.5325,-47.389 200.5325,-62.3004 200.5325,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"197.0326,-75.9186 200.5325,-85.9186 204.0326,-75.9187 197.0326,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M120.1086,-416.8065C116.8091,-422.2631 113.7362,-428.4469 112.0325,-434.6224 108.9583,-445.7656 111.0552,-457.8251 114.9347,-468.6188\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"111.8169,-470.2353 118.9016,-478.113 118.2758,-467.5367 111.8169,-470.2353\"/>\n",
       "<text text-anchor=\"middle\" x=\"121.2825\" y=\"-437.4224\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x11449ef50>"
      ]
     },
     "execution_count": 25,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "results[2].subsystem.digraph()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Taking labels into account"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now suppose that we do not want to minimize the amount of states present in the subsystem, but the amounts of *colors* that it includes.\n",
    "That is, the lower branch counts as one, as it only includes one color, while the upper branch counts two although it has a state less.\n",
    "We specify that this optimization objective by using the *labels* parameter of the *solve* method."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "subsys states:5, value: 1.0\n"
     ]
    }
   ],
   "source": [
    "milp_exact_labels = MILPExact(\n",
    "    \"max\",solver=\"cbc\",)\n",
    "result_labels = milp_exact_labels.solve(\n",
    "    rf,0.3,labels=[\"blue\",\"green\",\"brown\"])\n",
    "print_result(result_labels)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Now, for max and threshold $0.3$, taking the lower branch is optimal, in contrast to when minimizing the total amount of states.\n",
    "The value of this subsystem is one, as it only includes one of the colors specified as labels."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {
    "scrolled": false
   },
   "outputs": [
    {
     "data": {
      "image/svg+xml": [
       "<?xml version=\"1.0\" encoding=\"UTF-8\" standalone=\"no\"?>\n",
       "<!DOCTYPE svg PUBLIC \"-//W3C//DTD SVG 1.1//EN\"\n",
       " \"http://www.w3.org/Graphics/SVG/1.1/DTD/svg11.dtd\">\n",
       "<!-- Generated by graphviz version 2.40.1 (20161225.0304)\n",
       " -->\n",
       "<!-- Title: %3 Pages: 1 -->\n",
       "<svg width=\"326pt\" height=\"1075pt\"\n",
       " viewBox=\"0.00 0.00 326.06 1075.47\" xmlns=\"http://www.w3.org/2000/svg\" xmlns:xlink=\"http://www.w3.org/1999/xlink\">\n",
       "<g id=\"graph0\" class=\"graph\" transform=\"scale(1 1) rotate(0) translate(4 1071.4701)\">\n",
       "<title>%3</title>\n",
       "<polygon fill=\"#ffffff\" stroke=\"transparent\" points=\"-4,4 -4,-1071.4701 322.065,-1071.4701 322.065,4 -4,4\"/>\n",
       "<!-- 0 -->\n",
       "<g id=\"node1\" class=\"node\">\n",
       "<title>0</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"216.5325\" cy=\"-1042.0143\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"216.5325\" y=\"-1044.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 0</text>\n",
       "<text text-anchor=\"middle\" x=\"216.5325\" y=\"-1030.8143\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">init</text>\n",
       "</g>\n",
       "<!-- 0&#45;0 -->\n",
       "<g id=\"node3\" class=\"node\">\n",
       "<title>0&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"225.4661,-979.5584 133.5989,-979.5584 133.5989,-943.5584 225.4661,-943.5584 225.4661,-979.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-964.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-950.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[0]=1.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;0 -->\n",
       "<g id=\"edge1\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M205.2302,-1017.4377C199.6197,-1005.2377 192.9628,-990.7624 187.8302,-979.6018\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1 -->\n",
       "<g id=\"node5\" class=\"node\">\n",
       "<title>0&#45;1</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"301.4661,-925.5584 209.5989,-925.5584 209.5989,-889.5584 301.4661,-889.5584 301.4661,-925.5584\"/>\n",
       "<text text-anchor=\"middle\" x=\"255.5325\" y=\"-910.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1</text>\n",
       "<text text-anchor=\"middle\" x=\"255.5325\" y=\"-896.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[1]=0.00000</text>\n",
       "</g>\n",
       "<!-- 0&#45;&gt;0&#45;1 -->\n",
       "<g id=\"edge3\" class=\"edge\">\n",
       "<title>0&#45;&gt;0&#45;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M223.8681,-1016.7242C231.5468,-990.2513 243.4154,-949.3331 250.2309,-925.8361\"/>\n",
       "</g>\n",
       "<!-- 1 -->\n",
       "<g id=\"node2\" class=\"node\">\n",
       "<title>1</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"179.5325\" cy=\"-846.1026\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-848.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 1</text>\n",
       "<text text-anchor=\"middle\" x=\"179.5325\" y=\"-834.9026\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 1&#45;0 -->\n",
       "<g id=\"node7\" class=\"node\">\n",
       "<title>1&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"223.4661,-770.6468 131.5989,-770.6468 131.5989,-734.6468 223.4661,-734.6468 223.4661,-770.6468\"/>\n",
       "<text text-anchor=\"middle\" x=\"177.5325\" y=\"-755.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"177.5325\" y=\"-741.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[2]=1.00000</text>\n",
       "</g>\n",
       "<!-- 1&#45;&gt;1&#45;0 -->\n",
       "<g id=\"edge5\" class=\"edge\">\n",
       "<title>1&#45;&gt;1&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M178.986,-820.5654C178.6483,-804.7845 178.223,-784.9127 177.9199,-770.7491\"/>\n",
       "</g>\n",
       "<!-- 0&#45;0&#45;&gt;1 -->\n",
       "<g id=\"edge2\" class=\"edge\">\n",
       "<title>0&#45;0&#45;&gt;1</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M179.5325,-943.5185C179.5325,-927.1001 179.5325,-902.3805 179.5325,-881.9513\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"183.0326,-881.726 179.5325,-871.726 176.0326,-881.726 183.0326,-881.726\"/>\n",
       "<text text-anchor=\"middle\" x=\"188.2825\" y=\"-903.3584\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 4 -->\n",
       "<g id=\"node4\" class=\"node\">\n",
       "<title>4</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"267.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"267.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 4</text>\n",
       "<text text-anchor=\"middle\" x=\"267.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">green</text>\n",
       "</g>\n",
       "<!-- 4&#45;0 -->\n",
       "<g id=\"node13\" class=\"node\">\n",
       "<title>4&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"294.5325,-583.7351 240.5325,-583.7351 240.5325,-547.7351 294.5325,-547.7351 294.5325,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"267.5325\" y=\"-561.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 4&#45;&gt;4&#45;0 -->\n",
       "<g id=\"edge12\" class=\"edge\">\n",
       "<title>4&#45;&gt;4&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M267.5325,-633.6537C267.5325,-617.8728 267.5325,-598.001 267.5325,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 0&#45;1&#45;&gt;4 -->\n",
       "<g id=\"edge4\" class=\"edge\">\n",
       "<title>0&#45;1&#45;&gt;4</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M256.4149,-889.2954C258.3939,-848.3358 263.2159,-748.5327 265.8113,-694.8153\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"269.3124,-694.8746 266.2992,-684.7173 262.3206,-694.5368 269.3124,-694.8746\"/>\n",
       "<text text-anchor=\"middle\" x=\"270.2825\" y=\"-791.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 2 -->\n",
       "<g id=\"node6\" class=\"node\">\n",
       "<title>2</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"93.5325\" cy=\"-659.1909\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"93.5325\" y=\"-661.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 2</text>\n",
       "<text text-anchor=\"middle\" x=\"93.5325\" y=\"-647.9909\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 2&#45;0 -->\n",
       "<g id=\"node10\" class=\"node\">\n",
       "<title>2&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"134.4661,-583.7351 42.5989,-583.7351 42.5989,-547.7351 134.4661,-547.7351 134.4661,-583.7351\"/>\n",
       "<text text-anchor=\"middle\" x=\"88.5325\" y=\"-568.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"88.5325\" y=\"-554.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[3]=0.60000</text>\n",
       "</g>\n",
       "<!-- 2&#45;&gt;2&#45;0 -->\n",
       "<g id=\"edge8\" class=\"edge\">\n",
       "<title>2&#45;&gt;2&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M92.1662,-633.6537C91.3219,-617.8728 90.2588,-598.001 89.501,-583.8374\"/>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;2 -->\n",
       "<g id=\"edge6\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;2</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M151.1259,-734.6429C144.1872,-729.2805 136.986,-723.1002 131.0325,-716.6468 124.1988,-709.2391 117.786,-700.4519 112.2623,-692.0062\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"115.1356,-690.0006 106.8475,-683.4006 109.2108,-693.7285 115.1356,-690.0006\"/>\n",
       "<text text-anchor=\"middle\" x=\"140.2825\" y=\"-705.4468\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.6</text>\n",
       "</g>\n",
       "<!-- 6 -->\n",
       "<g id=\"node8\" class=\"node\">\n",
       "<title>6</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"200.5325\" cy=\"-285.3675\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-288.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 6</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-274.1675\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">target</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge7\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M184.8098,-734.3554C191.5481,-715.748 200.5325,-685.9255 200.5325,-659.1909 200.5325,-659.1909 200.5325,-659.1909 200.5325,-378.8234 200.5325,-359.8782 200.5325,-338.7727 200.5325,-321.419\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-321.1515 200.5325,-311.1515 197.0326,-321.1516 204.0326,-321.1515\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 8 -->\n",
       "<g id=\"node15\" class=\"node\">\n",
       "<title>8</title>\n",
       "<ellipse fill=\"#ff0000\" stroke=\"#ff0000\" cx=\"133.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 8</text>\n",
       "<text text-anchor=\"middle\" x=\"133.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_fail</text>\n",
       "</g>\n",
       "<!-- 1&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge16\" class=\"edge\">\n",
       "<title>1&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M174.6455,-734.2511C167.4492,-688.3962 148.614,-568.3782 139.1419,-508.0227\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"142.5498,-507.1618 137.5416,-497.8254 135.6344,-508.2471 142.5498,-507.1618\"/>\n",
       "<text text-anchor=\"middle\" x=\"165.2825\" y=\"-604.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.2</text>\n",
       "</g>\n",
       "<!-- 6&#45;0 -->\n",
       "<g id=\"node17\" class=\"node\">\n",
       "<title>6&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"246.4661,-222.9117 154.5989,-222.9117 154.5989,-186.9117 246.4661,-186.9117 246.4661,-222.9117\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-207.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-193.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[7]=0.30000</text>\n",
       "</g>\n",
       "<!-- 6&#45;&gt;6&#45;0 -->\n",
       "<g id=\"edge19\" class=\"edge\">\n",
       "<title>6&#45;&gt;6&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-259.9108C200.5325,-247.9411 200.5325,-233.9453 200.5325,-223.0679\"/>\n",
       "</g>\n",
       "<!-- 3 -->\n",
       "<g id=\"node9\" class=\"node\">\n",
       "<title>3</title>\n",
       "<ellipse fill=\"#00b2ee\" stroke=\"#00b2ee\" cx=\"38.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 3</text>\n",
       "<text text-anchor=\"middle\" x=\"38.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">blue</text>\n",
       "</g>\n",
       "<!-- 3&#45;0 -->\n",
       "<g id=\"node11\" class=\"node\">\n",
       "<title>3&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"93.4661,-396.8234 1.5989,-396.8234 1.5989,-360.8234 93.4661,-360.8234 93.4661,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"47.5325\" y=\"-381.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "<text text-anchor=\"middle\" x=\"47.5325\" y=\"-367.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">c[4]=0.10000</text>\n",
       "</g>\n",
       "<!-- 3&#45;&gt;3&#45;0 -->\n",
       "<g id=\"edge10\" class=\"edge\">\n",
       "<title>3&#45;&gt;3&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M40.9918,-446.742C42.5115,-430.9611 44.4252,-411.0894 45.7892,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;3 -->\n",
       "<g id=\"edge9\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;3</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M78.892,-547.7158C72.5136,-535.794 63.9575,-519.8015 56.3648,-505.6099\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"59.3506,-503.7712 51.547,-496.6049 53.1784,-507.0734 59.3506,-503.7712\"/>\n",
       "<text text-anchor=\"middle\" x=\"77.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.7</text>\n",
       "</g>\n",
       "<!-- 2&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge17\" class=\"edge\">\n",
       "<title>2&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M97.2089,-547.7158C102.8948,-535.9075 110.5035,-520.1057 117.2879,-506.0158\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"120.6345,-507.1333 121.8194,-496.6049 114.3275,-504.0964 120.6345,-507.1333\"/>\n",
       "<text text-anchor=\"middle\" x=\"121.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.3</text>\n",
       "</g>\n",
       "<!-- 3&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge11\" class=\"edge\">\n",
       "<title>3&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M77.0324,-360.8041C101.6857,-345.7454 136.9715,-324.192 163.5179,-307.9768\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"165.4482,-310.8992 172.1576,-302.6995 161.7992,-304.9254 165.4482,-310.8992\"/>\n",
       "<text text-anchor=\"middle\" x=\"138.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 5 -->\n",
       "<g id=\"node12\" class=\"node\">\n",
       "<title>5</title>\n",
       "<ellipse fill=\"#c1cdcd\" stroke=\"#c1cdcd\" cx=\"279.5325\" cy=\"-472.2792\" rx=\"38.565\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"279.5325\" y=\"-475.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 5</text>\n",
       "<text text-anchor=\"middle\" x=\"279.5325\" y=\"-461.0792\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">brown</text>\n",
       "</g>\n",
       "<!-- 5&#45;0 -->\n",
       "<g id=\"node14\" class=\"node\">\n",
       "<title>5&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"295.5325,-396.8234 241.5325,-396.8234 241.5325,-360.8234 295.5325,-360.8234 295.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"268.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 5&#45;&gt;5&#45;0 -->\n",
       "<g id=\"edge14\" class=\"edge\">\n",
       "<title>5&#45;&gt;5&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M276.5267,-446.742C274.6692,-430.9611 272.3303,-411.0894 270.6632,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;5 -->\n",
       "<g id=\"edge13\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;5</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M269.8462,-547.7158C271.3007,-536.3882 273.2271,-521.3856 274.9786,-507.7446\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"278.4711,-508.0265 276.2732,-497.6622 271.5281,-507.1349 278.4711,-508.0265\"/>\n",
       "<text text-anchor=\"middle\" x=\"283.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 4&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge18\" class=\"edge\">\n",
       "<title>4&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M252.8199,-547.6045C243.9157,-537.3943 231.9157,-524.8943 219.5325,-515.7351 206.183,-505.8612 190.2569,-497.1113 175.7591,-490.0981\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"177.0195,-486.8234 166.4796,-485.7458 174.0471,-493.161 177.0195,-486.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"244.2825\" y=\"-518.5351\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0.5</text>\n",
       "</g>\n",
       "<!-- 5&#45;0&#45;&gt;6 -->\n",
       "<g id=\"edge15\" class=\"edge\">\n",
       "<title>5&#45;0&#45;&gt;6</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M255.4214,-360.8041C246.388,-348.3892 234.1428,-331.5598 223.5101,-316.9468\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"226.1863,-314.676 217.4726,-308.6492 220.526,-318.7945 226.1863,-314.676\"/>\n",
       "<text text-anchor=\"middle\" x=\"250.2825\" y=\"-331.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0 -->\n",
       "<g id=\"node19\" class=\"node\">\n",
       "<title>8&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"165.5325,-396.8234 111.5325,-396.8234 111.5325,-360.8234 165.5325,-360.8234 165.5325,-396.8234\"/>\n",
       "<text text-anchor=\"middle\" x=\"138.5325\" y=\"-374.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 8&#45;&gt;8&#45;0 -->\n",
       "<g id=\"edge23\" class=\"edge\">\n",
       "<title>8&#45;&gt;8&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M134.8988,-446.742C135.7431,-430.9611 136.8062,-411.0894 137.564,-396.9257\"/>\n",
       "</g>\n",
       "<!-- 7 -->\n",
       "<g id=\"node16\" class=\"node\">\n",
       "<title>7</title>\n",
       "<ellipse fill=\"#00ff00\" stroke=\"#00ff00\" cx=\"200.5325\" cy=\"-111.4558\" rx=\"45.4361\" ry=\"25.4118\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-114.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">State 7</text>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-100.2558\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">rf_target</text>\n",
       "</g>\n",
       "<!-- 7&#45;0 -->\n",
       "<g id=\"node18\" class=\"node\">\n",
       "<title>7&#45;0</title>\n",
       "<polygon fill=\"none\" stroke=\"#000000\" points=\"227.5325,-36 173.5325,-36 173.5325,0 227.5325,0 227.5325,-36\"/>\n",
       "<text text-anchor=\"middle\" x=\"200.5325\" y=\"-13.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">0</text>\n",
       "</g>\n",
       "<!-- 7&#45;&gt;7&#45;0 -->\n",
       "<g id=\"edge21\" class=\"edge\">\n",
       "<title>7&#45;&gt;7&#45;0</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M198.9624,-86.0025C198.5259,-76.0241 198.2417,-64.476 198.5325,-54 198.6923,-48.2434 198.9955,-41.9749 199.3185,-36.3059\"/>\n",
       "</g>\n",
       "<!-- 6&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge20\" class=\"edge\">\n",
       "<title>6&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-186.8925C200.5325,-175.6493 200.5325,-160.7859 200.5325,-147.2269\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"204.0326,-147.194 200.5325,-137.194 197.0326,-147.1941 204.0326,-147.194\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-157.7117\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 7&#45;0&#45;&gt;7 -->\n",
       "<g id=\"edge22\" class=\"edge\">\n",
       "<title>7&#45;0&#45;&gt;7</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M200.5325,-36.1023C200.5325,-47.389 200.5325,-62.3004 200.5325,-75.8779\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"197.0326,-75.9186 200.5325,-85.9186 204.0326,-75.9187 197.0326,-75.9186\"/>\n",
       "<text text-anchor=\"middle\" x=\"209.2825\" y=\"-56.8\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "<!-- 8&#45;0&#45;&gt;8 -->\n",
       "<g id=\"edge24\" class=\"edge\">\n",
       "<title>8&#45;0&#45;&gt;8</title>\n",
       "<path fill=\"none\" stroke=\"#000000\" d=\"M123.8737,-396.8526C120.2675,-402.3067 116.9054,-408.528 115.0325,-414.8234 112.7003,-422.6626 113.5097,-431.0622 115.7618,-438.9519\"/>\n",
       "<polygon fill=\"#000000\" stroke=\"#000000\" points=\"112.5583,-440.3848 119.2582,-448.5922 119.1389,-437.9981 112.5583,-440.3848\"/>\n",
       "<text text-anchor=\"middle\" x=\"124.2825\" y=\"-417.6234\" font-family=\"Times,serif\" font-size=\"14.00\" fill=\"#000000\">1.0</text>\n",
       "</g>\n",
       "</g>\n",
       "</svg>\n"
      ],
      "text/plain": [
       "<graphviz.dot.Digraph at 0x11444bdd0>"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "result_labels.subsystem.digraph()"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

